Towards the higher point holographic momentum space amplitudes II: Gravitons

In this follow up paper, we calculate higher point tree level graviton Witten diagrams in AdS$_4$ via bulk perturbation theory. We show that by rearranging the bulk to bulk graviton propagators, the calculations effectively reduce to the computation of a scalar factor. Analogous to the amplitudes for vector boson interactions we computed in the previous paper, scalar factors for the graviton exchange diagrams also become relatively simple when written in momentum space. We explicitly calculate higher point correlators and discuss how this momentum space formalism makes flat space and collinear limits simpler.

==> scalarFactors.m <==
(* ::Package:: *)

(* ::Text:: *)
(*Below, we present the four point and five point scalar factors; Subscript[\[ScriptCapitalM], four point], Subscript[\[ScriptCapitalM], five point] in the notation of the paper:*)


ClearAll[fourPointScalarFactor,fivePointScalarFactor];

fourPointScalarFactor = ((2*Subscript[k, 1]*Subscript[k, 2]*Subscript[k, 3]*(Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3])*(Subscript[k, 1] + Subscript[k, 2] - Subscript[k, UnderBar[12]])*(Subscript[k, 1] + Subscript[k, 2] + Subscript[k, UnderBar[12]]))/(Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4])^3 - (Subscript[k, 3]*Subscript[k, UnderBar[12]]*(Subscript[k, 3] + Subscript[k, UnderBar[12]])*(Subscript[k, 1]^2 + 4*Subscript[k, 1]*Subscript[k, 2] + Subscript[k, 2]^2 - Subscript[k, UnderBar[12]]^2))/(Subscript[k, 3] + Subscript[k, 4] + Subscript[k, UnderBar[12]])^2 - ((Subscript[k, 1]^2 + 4*Subscript[k, 1]*Subscript[k, 2] + Subscript[k, 2]^2 - Subscript[k, UnderBar[12]]^2)*(Subscript[k, 3]^2 + Subscript[k, UnderBar[12]]^2))/(Subscript[k, 3] + Subscript[k, 4] + Subscript[k, UnderBar[12]]) + (Subscript[k, 1]^4 + 4*Subscript[k, 1]^3*Subscript[k, 2] + 4*Subscript[k, 1]*Subscript[k, 2]*(Subscript[k, 2]^2 + Subscript[k, 3]^2) - (Subscript[k, 2]^2 + Subscript[k, 3]^2)*(-Subscript[k, 2] + Subscript[k, UnderBar[12]])*(Subscript[k, 2] + Subscript[k, UnderBar[12]]) + Subscript[k, 1]^2*(6*Subscript[k, 2]^2 + Subscript[k, 3]^2 - Subscript[k, UnderBar[12]]^2))/(Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]) + (Subscript[k, 1]*Subscript[k, 2]*(Subscript[k, 1] + Subscript[k, 2])*(Subscript[k, 1] + Subscript[k, 2] - Subscript[k, UnderBar[12]])*(Subscript[k, 1] + Subscript[k, 2] + Subscript[k, UnderBar[12]]) + (Subscript[k, 1] + Subscript[k, 2])*Subscript[k, 3]^2*(Subscript[k, 1]^2 + 4*Subscript[k, 1]*Subscript[k, 2] + Subscript[k, 2]^2 - Subscript[k, UnderBar[12]]^2) + Subscript[k, 3]*(Subscript[k, 1]^4 + 4*Subscript[k, 1]^3*Subscript[k, 2] + 4*Subscript[k, 1]*Subscript[k, 2]^3 + Subscript[k, 2]^4 - Subscript[k, 2]^2*Subscript[k, UnderBar[12]]^2 - Subscript[k, 1]^2*(-6*Subscript[k, 2]^2 + Subscript[k, UnderBar[12]]^2)))/(Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4])^2)/((Subscript[k, 1] + Subscript[k, 2] - Subscript[k, UnderBar[12]])^2*(Subscript[k, 1] + Subscript[k, 2] + Subscript[k, UnderBar[12]])^2);
 
fivePointScalarFactor = ((Subscript[k, UnderBar[45]]^3*(Subscript[k, 4]^2 + 4*Subscript[k, 4]*Subscript[k, 5] + Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2)*(Subscript[k, 1]^6*(Subscript[k, 3]^2 + 4*Subscript[k, 3]*Subscript[k, UnderBar[12]] + Subscript[k, UnderBar[12]]^2 - Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 1]^5*(4*Subscript[k, 2] + 3*Subscript[k, 3] + Subscript[k, UnderBar[12]])*(Subscript[k, 3]^2 + 4*Subscript[k, 3]*Subscript[k, UnderBar[12]] + Subscript[k, UnderBar[12]]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 1]^4*(2*Subscript[k, 3]*(2*Subscript[k, 2] + Subscript[k, 3])*(23*Subscript[k, 2] + 34*Subscript[k, 3])*Subscript[k, UnderBar[12]] + 2*(7*Subscript[k, 2] + 8*Subscript[k, 3])*Subscript[k, UnderBar[12]]^3 + Subscript[k, UnderBar[12]]^4 - 2*(7*Subscript[k, 2] + 10*Subscript[k, 3])*Subscript[k, UnderBar[12]]*Subscript[k, UnderBar[45]]^2 + Subscript[k, UnderBar[12]]^2*(23*Subscript[k, 2]^2 + 98*Subscript[k, 2]*Subscript[k, 3] + 59*Subscript[k, 3]^2 - 3*Subscript[k, UnderBar[45]]^2) + (Subscript[k, 3] - Subscript[k, UnderBar[45]])*(Subscript[k, 3] + Subscript[k, UnderBar[45]])*(23*Subscript[k, 2]^2 + 42*Subscript[k, 2]*Subscript[k, 3] + 14*Subscript[k, 3]^2 - 2*Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 2] + Subscript[k, UnderBar[12]])*(Subscript[k, 2] + Subscript[k, 3] - Subscript[k, UnderBar[45]])*(Subscript[k, 2] + Subscript[k, 3] + Subscript[k, UnderBar[45]])*((Subscript[k, 2] + 4*Subscript[k, 3])*Subscript[k, UnderBar[12]]^2*(Subscript[k, 2]^2 + 4*Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, UnderBar[12]]^3*(Subscript[k, 2]^2 + 4*Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 2]*(Subscript[k, 3] - Subscript[k, UnderBar[45]])*(Subscript[k, 3] + Subscript[k, UnderBar[45]])*(Subscript[k, 2]^2 + 4*Subscript[k, 2]*Subscript[k, 3] + 5*Subscript[k, 3]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, UnderBar[12]]*(4*Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2 - Subscript[k, UnderBar[45]]^2)*(Subscript[k, 2]^2 + 4*Subscript[k, 2]*Subscript[k, 3] + 5*Subscript[k, 3]^2 - Subscript[k, UnderBar[45]]^2)) + 2*Subscript[k, 1]*((Subscript[k, 2] + Subscript[k, 3])*(4*Subscript[k, 2] + Subscript[k, 3] + 3*Subscript[k, UnderBar[12]]) - Subscript[k, UnderBar[45]]^2)*((Subscript[k, 2] + 4*Subscript[k, 3])*Subscript[k, UnderBar[12]]^2*(Subscript[k, 2]^2 + 4*Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, UnderBar[12]]^3*(Subscript[k, 2]^2 + 4*Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 2]*(Subscript[k, 3] - Subscript[k, UnderBar[45]])*(Subscript[k, 3] + Subscript[k, UnderBar[45]])*(Subscript[k, 2]^2 + 4*Subscript[k, 2]*Subscript[k, 3] + 5*Subscript[k, 3]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, UnderBar[12]]*(4*Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2 - Subscript[k, UnderBar[45]]^2)*(Subscript[k, 2]^2 + 4*Subscript[k, 2]*Subscript[k, 3] + 5*Subscript[k, 3]^2 - Subscript[k, UnderBar[45]]^2)) + 2*Subscript[k, 1]^3*(3*(Subscript[k, 2] + Subscript[k, 3])*Subscript[k, UnderBar[12]]^4 + 2*Subscript[k, UnderBar[12]]^3*(8*Subscript[k, 2]^2 + 24*Subscript[k, 2]*Subscript[k, 3] + 11*Subscript[k, 3]^2 - Subscript[k, UnderBar[45]]^2) + (Subscript[k, 3] - Subscript[k, UnderBar[45]])*(Subscript[k, 3] + Subscript[k, UnderBar[45]])*(16*Subscript[k, 2]^3 + 48*Subscript[k, 2]^2*Subscript[k, 3] + 41*Subscript[k, 2]*Subscript[k, 3]^2 + 7*Subscript[k, 3]^3 - (5*Subscript[k, 2] + 3*Subscript[k, 3])*Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, UnderBar[12]]^2*(8*Subscript[k, 2]^3 + 56*Subscript[k, 2]^2*Subscript[k, 3] + 86*Subscript[k, 2]*Subscript[k, 3]^2 + 27*Subscript[k, 3]^3 - (4*Subscript[k, 2] + 7*Subscript[k, 3])*Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, UnderBar[12]]*(Subscript[k, 3]*(32*Subscript[k, 2]^3 + 104*Subscript[k, 2]^2*Subscript[k, 3] + 100*Subscript[k, 2]*Subscript[k, 3]^2 + 21*Subscript[k, 3]^3) - 2*(4*Subscript[k, 2]^2 + 14*Subscript[k, 2]*Subscript[k, 3] + 7*Subscript[k, 3]^2)*Subscript[k, UnderBar[45]]^2 + Subscript[k, UnderBar[45]]^4)) + Subscript[k, 1]^2*(2*Subscript[k, UnderBar[12]]^4*(5*(Subscript[k, 2]^2 + 3*Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2) - Subscript[k, UnderBar[45]]^2) + 4*Subscript[k, UnderBar[12]]^3*(8*Subscript[k, 2]^3 + 40*Subscript[k, 2]^2*Subscript[k, 3] + 50*Subscript[k, 2]*Subscript[k, 3]^2 + 13*Subscript[k, 3]^3 - (4*Subscript[k, 2] + 5*Subscript[k, 3])*Subscript[k, UnderBar[45]]^2) + (Subscript[k, 3] - Subscript[k, UnderBar[45]])*(Subscript[k, 3] + Subscript[k, UnderBar[45]])*(23*Subscript[k, 2]^4 + 96*Subscript[k, 2]^3*Subscript[k, 3] + 136*Subscript[k, 2]^2*Subscript[k, 3]^2 + 58*Subscript[k, 2]*Subscript[k, 3]^3 + 5*Subscript[k, 3]^4 - 2*(8*Subscript[k, 2]^2 + 9*Subscript[k, 2]*Subscript[k, 3] + 3*Subscript[k, 3]^2)*Subscript[k, UnderBar[45]]^2 + Subscript[k, UnderBar[45]]^4) + Subscript[k, UnderBar[12]]^2*(23*Subscript[k, 2]^4 + 224*Subscript[k, 2]^3*Subscript[k, 3] + 570*Subscript[k, 2]^2*Subscript[k, 3]^2 + 464*Subscript[k, 2]*Subscript[k, 3]^3 + 95*Subscript[k, 3]^4 - 2*(13*Subscript[k, 2]^2 + 56*Subscript[k, 2]*Subscript[k, 3] + 33*Subscript[k, 3]^2)*Subscript[k, UnderBar[45]]^2 + 3*Subscript[k, UnderBar[45]]^4) + 4*Subscript[k, UnderBar[12]]*(Subscript[k, 3]*(23*Subscript[k, 2]^4 + 104*Subscript[k, 2]^3*Subscript[k, 3] + 166*Subscript[k, 2]^2*Subscript[k, 3]^2 + 92*Subscript[k, 2]*Subscript[k, 3]^3 + 12*Subscript[k, 3]^4) - 2*(4*Subscript[k, 2]^3 + 23*Subscript[k, 2]^2*Subscript[k, 3] + 28*Subscript[k, 2]*Subscript[k, 3]^2 + 8*Subscript[k, 3]^3)*Subscript[k, UnderBar[45]]^2 + 4*(Subscript[k, 2] + Subscript[k, 3])*Subscript[k, UnderBar[45]]^4))))/((Subscript[k, 4] + Subscript[k, 5] - Subscript[k, UnderBar[45]])^2*(Subscript[k, 3] + Subscript[k, UnderBar[12]] - Subscript[k, UnderBar[45]])^2*(Subscript[k, 4] + Subscript[k, 5] + Subscript[k, UnderBar[45]])^2*(Subscript[k, 3] + Subscript[k, UnderBar[12]] + Subscript[k, UnderBar[45]])^2*((Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3])^2 - Subscript[k, UnderBar[45]]^2)^3) + ((Subscript[k, 3] + Subscript[k, UnderBar[12]])*(Subscript[k, 1]^2 + 4*Subscript[k, 1]*Subscript[k, 2] + Subscript[k, 2]^2 - Subscript[k, UnderBar[12]]^2)*(9*Subscript[k, 3]*Subscript[k, UnderBar[12]]^7 + Subscript[k, UnderBar[12]]^8 + Subscript[k, 3]^2*(Subscript[k, 3] - Subscript[k, 4] - Subscript[k, 5])*(Subscript[k, 3] + Subscript[k, 4] + Subscript[k, 5])*(Subscript[k, 3]^2 - Subscript[k, 4]^2 - 4*Subscript[k, 4]*Subscript[k, 5] - Subscript[k, 5]^2)*(Subscript[k, 3] - Subscript[k, UnderBar[45]])*(Subscript[k, 3] + Subscript[k, UnderBar[45]]) + Subscript[k, 3]*Subscript[k, UnderBar[12]]^5*(71*Subscript[k, 3]^2 - 6*(2*Subscript[k, 4]^2 + 7*Subscript[k, 4]*Subscript[k, 5] + 2*Subscript[k, 5]^2) - 5*Subscript[k, UnderBar[45]]^2) + Subscript[k, UnderBar[12]]^6*(34*Subscript[k, 3]^2 - 2*(Subscript[k, 4]^2 + 3*Subscript[k, 4]*Subscript[k, 5] + Subscript[k, 5]^2) - Subscript[k, UnderBar[45]]^2) + Subscript[k, 3]*(Subscript[k, 3]^2 - Subscript[k, 4]^2 - 4*Subscript[k, 4]*Subscript[k, 5] - Subscript[k, 5]^2)*Subscript[k, UnderBar[12]]*(9*Subscript[k, 3]^4 - (Subscript[k, 4] + Subscript[k, 5])^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 3]^2*(3*(Subscript[k, 4] + Subscript[k, 5])^2 + 5*Subscript[k, UnderBar[45]]^2)) + Subscript[k, 3]*Subscript[k, UnderBar[12]]^3*(71*Subscript[k, 3]^4 + 3*Subscript[k, 4]^4 + 18*Subscript[k, 4]^3*Subscript[k, 5] + 3*Subscript[k, 5]^4 + 4*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 18*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(30*Subscript[k, 5]^2 + 4*Subscript[k, UnderBar[45]]^2) - 2*Subscript[k, 3]^2*(20*Subscript[k, 4]^2 + 78*Subscript[k, 4]*Subscript[k, 5] + 20*Subscript[k, 5]^2 + 7*Subscript[k, UnderBar[45]]^2)) + Subscript[k, UnderBar[12]]^4*(90*Subscript[k, 3]^4 + Subscript[k, 4]^4 + 6*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 + 2*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 6*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 4]^2*(5*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) - Subscript[k, 3]^2*(30*Subscript[k, 4]^2 + 114*Subscript[k, 4]*Subscript[k, 5] + 30*Subscript[k, 5]^2 + 11*Subscript[k, UnderBar[45]]^2)) + Subscript[k, UnderBar[12]]^2*(34*Subscript[k, 3]^6 - (Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^2 + 4*Subscript[k, 4]*Subscript[k, 5] + Subscript[k, 5]^2)*Subscript[k, UnderBar[45]]^2 - Subscript[k, 3]^4*(30*Subscript[k, 4]^2 + 114*Subscript[k, 4]*Subscript[k, 5] + 30*Subscript[k, 5]^2 + 11*Subscript[k, UnderBar[45]]^2) + 4*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 6*Subscript[k, 4]^3*Subscript[k, 5] + 6*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 5]^2*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(10*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)))))/((Subscript[k, 1] + Subscript[k, 2] - Subscript[k, UnderBar[12]])^2*(Subscript[k, 3] - Subscript[k, 4] - Subscript[k, 5] + Subscript[k, UnderBar[12]])^3*(Subscript[k, 3] + Subscript[k, 4] + Subscript[k, 5] + Subscript[k, UnderBar[12]])^3*(Subscript[k, 3] + Subscript[k, UnderBar[12]] - Subscript[k, UnderBar[45]])^2*(Subscript[k, 3] + Subscript[k, UnderBar[12]] + Subscript[k, UnderBar[45]])^2) - ((Subscript[k, 4] + Subscript[k, 5])*(Subscript[k, 1]^8*(6*Subscript[k, 3]*Subscript[k, UnderBar[12]]^3*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + Subscript[k, UnderBar[12]]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 2*Subscript[k, UnderBar[12]]^2*(-((Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 4*Subscript[k, 4]^3*Subscript[k, 5] + 4*Subscript[k, 4]*Subscript[k, 5]^3 + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-6*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 5*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + (Subscript[k, 3]^2 - (Subscript[k, 4] + Subscript[k, 5])^2)*(Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 6*Subscript[k, 3]*Subscript[k, UnderBar[12]]*(Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)))) + 2*Subscript[k, 1]^7*(5*Subscript[k, 2] + 4*Subscript[k, 3] + Subscript[k, UnderBar[12]])*(6*Subscript[k, 3]*Subscript[k, UnderBar[12]]^3*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + Subscript[k, UnderBar[12]]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 2*Subscript[k, UnderBar[12]]^2*(-((Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 4*Subscript[k, 4]^3*Subscript[k, 5] + 4*Subscript[k, 4]*Subscript[k, 5]^3 + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-6*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 5*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + (Subscript[k, 3]^2 - (Subscript[k, 4] + Subscript[k, 5])^2)*(Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 6*Subscript[k, 3]*Subscript[k, UnderBar[12]]*(Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)))) + Subscript[k, 1]^6*(2*(9*Subscript[k, 2] + 11*Subscript[k, 3])*Subscript[k, UnderBar[12]]^5*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + Subscript[k, UnderBar[12]]^6*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + Subscript[k, UnderBar[12]]^4*(40*Subscript[k, 2]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 180*Subscript[k, 2]*Subscript[k, 3]*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 129*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(5*Subscript[k, 4]^4 + 19*Subscript[k, 4]^3*Subscript[k, 5] + 5*Subscript[k, 5]^4 - 5*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(28*Subscript[k, 5]^2 - 5*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(19*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 4*Subscript[k, UnderBar[12]]^3*(60*Subscript[k, 2]^2*Subscript[k, 3]*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 9*Subscript[k, 2]*(-((Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 4*Subscript[k, 4]^3*Subscript[k, 5] + 4*Subscript[k, 4]*Subscript[k, 5]^3 + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-6*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 17*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 2*Subscript[k, 3]*(-7*(Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 4*Subscript[k, 4]^3*Subscript[k, 5] + 4*Subscript[k, 4]*Subscript[k, 5]^3 + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-6*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 40*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)))) + Subscript[k, UnderBar[12]]^2*(363*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - 2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(89*Subscript[k, 4]^4 + 393*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(608*Subscript[k, 5]^2 - 89*Subscript[k, UnderBar[45]]^2) + 89*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(393*Subscript[k, 5]^3 - 37*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(7*Subscript[k, 4]^4 + 33*Subscript[k, 4]^3*Subscript[k, 5] + 7*Subscript[k, 5]^4 - 7*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(52*Subscript[k, 5]^2 - 7*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(33*Subscript[k, 5]^3 - 5*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + 80*Subscript[k, 2]^2*(-((Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 4*Subscript[k, 4]^3*Subscript[k, 5] + 4*Subscript[k, 4]*Subscript[k, 5]^3 + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-6*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 5*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 36*Subscript[k, 2]*(23*Subscript[k, 3]^3*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - Subscript[k, 3]*(Subscript[k, 4] + Subscript[k, 5])^2*(7*Subscript[k, 4]^4 + 31*Subscript[k, 4]^3*Subscript[k, 5] + 7*Subscript[k, 5]^4 - 7*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(48*Subscript[k, 5]^2 - 7*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(31*Subscript[k, 5]^3 - 3*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)))) + (Subscript[k, 3]^2 - (Subscript[k, 4] + Subscript[k, 5])^2)*(27*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - 2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(15*Subscript[k, 4]^4 + 73*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(116*Subscript[k, 5]^2 - 15*Subscript[k, UnderBar[45]]^2) + 15*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(73*Subscript[k, 5]^3 - 13*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(3*Subscript[k, 4]^4 + 17*Subscript[k, 4]^3*Subscript[k, 5] + 3*Subscript[k, 5]^4 - 3*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(28*Subscript[k, 5]^2 - 3*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(17*Subscript[k, 5]^3 - 5*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + 40*Subscript[k, 2]^2*(Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 72*Subscript[k, 2]*Subscript[k, 3]*(Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)))) + 2*Subscript[k, UnderBar[12]]*(Subscript[k, 3]*(89*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - 2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(53*Subscript[k, 4]^4 + 251*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(396*Subscript[k, 5]^2 - 53*Subscript[k, UnderBar[45]]^2) + 53*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(251*Subscript[k, 5]^3 - 39*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(17*Subscript[k, 4]^4 + 91*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(148*Subscript[k, 5]^2 - 17*Subscript[k, UnderBar[45]]^2) + 17*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(91*Subscript[k, 5]^3 - 23*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 120*Subscript[k, 2]^2*Subscript[k, 3]*(Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 9*Subscript[k, 2]*(25*Subscript[k, 3]^2 - (Subscript[k, 4] + Subscript[k, 5])^2)*(Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))))) + Subscript[k, 1]^4*(Subscript[k, UnderBar[12]]^6*(23*Subscript[k, 2]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 56*Subscript[k, 2]*Subscript[k, 3]*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 23*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(3*Subscript[k, 4]^4 + 11*Subscript[k, 4]^3*Subscript[k, 5] + 3*Subscript[k, 5]^4 - 3*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(16*Subscript[k, 5]^2 - 3*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(11*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 2*Subscript[k, UnderBar[12]]^5*(55*Subscript[k, 2]^3*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 253*Subscript[k, 2]^2*Subscript[k, 3]*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 101*Subscript[k, 3]^3*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - Subscript[k, 3]*(Subscript[k, 4] + Subscript[k, 5])^2*(25*Subscript[k, 4]^4 + 97*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(144*Subscript[k, 5]^2 - 25*Subscript[k, UnderBar[45]]^2) + 25*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(97*Subscript[k, 5]^3 + 3*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + Subscript[k, 2]*(-((Subscript[k, 4] + Subscript[k, 5])^2*(75*Subscript[k, 4]*Subscript[k, 5]^3 + 19*Subscript[k, 5]^4 + 19*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(112*Subscript[k, 4]^2 - 19*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(75*Subscript[k, 4]^2 + Subscript[k, UnderBar[45]]^2))) + 319*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)))) + Subscript[k, UnderBar[12]]^4*(110*Subscript[k, 2]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 1100*Subscript[k, 2]^3*Subscript[k, 3]*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 705*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - 2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(586*Subscript[k, 4]*Subscript[k, 5]^3 + 149*Subscript[k, 5]^4 + 149*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(874*Subscript[k, 4]^2 - 149*Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 4]*Subscript[k, 5]*(293*Subscript[k, 4]^2 + 5*Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(9*Subscript[k, 4]^4 + 41*Subscript[k, 4]^3*Subscript[k, 5] + 9*Subscript[k, 5]^4 - 9*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(64*Subscript[k, 5]^2 - 9*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(41*Subscript[k, 5]^3 - 5*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + Subscript[k, 2]^2*(-((Subscript[k, 4] + Subscript[k, 5])^2*(429*Subscript[k, 4]*Subscript[k, 5]^3 + 107*Subscript[k, 5]^4 + 107*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(644*Subscript[k, 4]^2 - 107*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(429*Subscript[k, 4]^2 - Subscript[k, UnderBar[45]]^2))) + 2927*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 4*Subscript[k, 2]*(-(Subscript[k, 3]*(Subscript[k, 4] + Subscript[k, 5])^2*(445*Subscript[k, 4]*Subscript[k, 5]^3 + 109*Subscript[k, 5]^4 + 109*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(672*Subscript[k, 4]^2 - 109*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(445*Subscript[k, 4]^2 - 9*Subscript[k, UnderBar[45]]^2))) + 673*Subscript[k, 3]^3*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)))) + Subscript[k, UnderBar[12]]^2*(-(Subscript[k, 3]^4*(Subscript[k, 4] + Subscript[k, 5])^2*(5055*Subscript[k, 4]*Subscript[k, 5]^3 + 1163*Subscript[k, 5]^4 + 1163*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(7784*Subscript[k, 4]^2 - 1163*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(5055*Subscript[k, 4]^2 - 403*Subscript[k, UnderBar[45]]^2))) + Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^4*(1733*Subscript[k, 4]*Subscript[k, 5]^3 + 315*Subscript[k, 5]^4 + 315*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 4]*Subscript[k, 5]*(1733*Subscript[k, 4]^2 - 473*Subscript[k, UnderBar[45]]^2) + Subscript[k, 5]^2*(2836*Subscript[k, 4]^2 - 315*Subscript[k, UnderBar[45]]^2)) + 985*Subscript[k, 3]^6*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^6*(9*Subscript[k, 4]^4 + 49*Subscript[k, 4]^3*Subscript[k, 5] + 9*Subscript[k, 5]^4 - 9*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(80*Subscript[k, 5]^2 - 9*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(49*Subscript[k, 5]^3 - 13*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + 220*Subscript[k, 2]^4*(-((Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 4*Subscript[k, 4]^3*Subscript[k, 5] + 4*Subscript[k, 4]*Subscript[k, 5]^3 + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-6*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 5*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 4*Subscript[k, 2]*Subscript[k, 3]*(-2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(2179*Subscript[k, 4]*Subscript[k, 5]^3 + 487*Subscript[k, 5]^4 + 487*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(3384*Subscript[k, 4]^2 - 487*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(2179*Subscript[k, 4]^2 - 231*Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(673*Subscript[k, 4]*Subscript[k, 5]^3 + 119*Subscript[k, 5]^4 + 119*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 4]*Subscript[k, 5]*(673*Subscript[k, 4]^2 - 197*Subscript[k, UnderBar[45]]^2) + Subscript[k, 5]^2*(1108*Subscript[k, 4]^2 - 119*Subscript[k, UnderBar[45]]^2)) + 1303*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + Subscript[k, 2]^2*(-2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(8855*Subscript[k, 4]*Subscript[k, 5]^3 + 1983*Subscript[k, 5]^4 + 1983*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(13744*Subscript[k, 4]^2 - 1983*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(8855*Subscript[k, 4]^2 - 923*Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(727*Subscript[k, 4]*Subscript[k, 5]^3 + 145*Subscript[k, 5]^4 + 145*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 4]*Subscript[k, 5]*(727*Subscript[k, 4]^2 - 147*Subscript[k, UnderBar[45]]^2) + Subscript[k, 5]^2*(1164*Subscript[k, 4]^2 - 145*Subscript[k, UnderBar[45]]^2)) + 8237*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 220*Subscript[k, 2]^3*Subscript[k, 3]*(23*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(7*Subscript[k, 4]^4 + 31*Subscript[k, 4]^3*Subscript[k, 5] + 7*Subscript[k, 5]^4 - 7*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(48*Subscript[k, 5]^2 - 7*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(31*Subscript[k, 5]^3 - 3*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)))) + (Subscript[k, 3]^2 - (Subscript[k, 4] + Subscript[k, 5])^2)*(47*Subscript[k, 3]^6*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^4*(37*Subscript[k, 4]^4 + 227*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(380*Subscript[k, 5]^2 - 37*Subscript[k, UnderBar[45]]^2) + 37*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(227*Subscript[k, 5]^3 - 79*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) - 3*Subscript[k, 3]^4*(Subscript[k, 4] + Subscript[k, 5])^2*(27*Subscript[k, 4]^4 + 127*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(200*Subscript[k, 5]^2 - 27*Subscript[k, UnderBar[45]]^2) + 27*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(127*Subscript[k, 5]^3 - 19*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^6*(3*Subscript[k, 4]^4 + 19*Subscript[k, 4]^3*Subscript[k, 5] + 3*Subscript[k, 5]^4 - 3*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(32*Subscript[k, 5]^2 - 3*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(19*Subscript[k, 5]^3 - 7*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + Subscript[k, 2]^2*(-2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(1655*Subscript[k, 4]*Subscript[k, 5]^3 + 337*Subscript[k, 5]^4 + 337*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(2636*Subscript[k, 4]^2 - 337*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(1655*Subscript[k, 4]^2 - 307*Subscript[k, UnderBar[45]]^2)) + 613*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(61*Subscript[k, 4]^4 + 367*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(612*Subscript[k, 5]^2 - 61*Subscript[k, UnderBar[45]]^2) + 61*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(367*Subscript[k, 5]^3 - 123*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 16*Subscript[k, 2]*Subscript[k, 3]*(20*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(26*Subscript[k, 4]^4 + 127*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(202*Subscript[k, 5]^2 - 26*Subscript[k, UnderBar[45]]^2) + 26*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(127*Subscript[k, 5]^3 - 23*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + 3*(Subscript[k, 4] + Subscript[k, 5])^4*(2*Subscript[k, 4]^4 + 13*Subscript[k, 4]^3*Subscript[k, 5] + 2*Subscript[k, 5]^4 - 2*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - 2*Subscript[k, 4]^2*(-11*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(13*Subscript[k, 5]^3 - 5*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 110*Subscript[k, 2]^4*(Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 440*Subscript[k, 2]^3*Subscript[k, 3]*(Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)))) + 2*Subscript[k, UnderBar[12]]*(Subscript[k, 2]^2*Subscript[k, 3]*(-2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(5701*Subscript[k, 4]*Subscript[k, 5]^3 + 1195*Subscript[k, 5]^4 + 1195*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(9012*Subscript[k, 4]^2 - 1195*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(5701*Subscript[k, 4]^2 - 921*Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(2021*Subscript[k, 4]*Subscript[k, 5]^3 + 367*Subscript[k, 5]^4 + 367*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 4]*Subscript[k, 5]*(2021*Subscript[k, 4]^2 - 553*Subscript[k, UnderBar[45]]^2) + Subscript[k, 5]^2*(3308*Subscript[k, 4]^2 - 367*Subscript[k, UnderBar[45]]^2)) + 2023*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + Subscript[k, 3]*(Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^4*(1081*Subscript[k, 4]*Subscript[k, 5]^3 + 191*Subscript[k, 5]^4 + 191*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 4]*Subscript[k, 5]*(1081*Subscript[k, 4]^2 - 317*Subscript[k, UnderBar[45]]^2) + Subscript[k, 5]^2*(1780*Subscript[k, 4]^2 - 191*Subscript[k, UnderBar[45]]^2)) - Subscript[k, 3]^4*(Subscript[k, 4] + Subscript[k, 5])^2*(1591*Subscript[k, 4]*Subscript[k, 5]^3 + 355*Subscript[k, 5]^4 + 355*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(2472*Subscript[k, 4]^2 - 355*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(1591*Subscript[k, 4]^2 - 171*Subscript[k, UnderBar[45]]^2)) + 189*Subscript[k, 3]^6*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^6*(25*Subscript[k, 4]^4 + 153*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(256*Subscript[k, 5]^2 - 25*Subscript[k, UnderBar[45]]^2) + 25*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(153*Subscript[k, 5]^3 - 53*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + Subscript[k, 2]*(-(Subscript[k, 3]^4*(Subscript[k, 4] + Subscript[k, 5])^2*(7667*Subscript[k, 4]*Subscript[k, 5]^3 + 1641*Subscript[k, 5]^4 + 1641*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(12052*Subscript[k, 4]^2 - 1641*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(7667*Subscript[k, 4]^2 - 1103*Subscript[k, UnderBar[45]]^2))) + Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^4*(2995*Subscript[k, 4]*Subscript[k, 5]^3 + 513*Subscript[k, 5]^4 + 513*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 4]*Subscript[k, 5]*(2995*Subscript[k, 4]^2 - 943*Subscript[k, UnderBar[45]]^2) + Subscript[k, 5]^2*(4964*Subscript[k, 4]^2 - 513*Subscript[k, UnderBar[45]]^2)) + 1147*Subscript[k, 3]^6*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^6*(19*Subscript[k, 4]^4 + 113*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(188*Subscript[k, 5]^2 - 19*Subscript[k, UnderBar[45]]^2) + 19*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(113*Subscript[k, 5]^3 - 37*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 330*Subscript[k, 2]^4*Subscript[k, 3]*(Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 55*Subscript[k, 2]^3*(25*Subscript[k, 3]^2 - (Subscript[k, 4] + Subscript[k, 5])^2)*(Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)))) + 4*Subscript[k, UnderBar[12]]^3*(165*Subscript[k, 2]^4*Subscript[k, 3]*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 55*Subscript[k, 2]^3*(-((Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 4*Subscript[k, 4]^3*Subscript[k, 5] + 4*Subscript[k, 4]*Subscript[k, 5]^3 + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-6*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 17*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 2*Subscript[k, 2]^2*(-(Subscript[k, 3]*(Subscript[k, 4] + Subscript[k, 5])^2*(638*Subscript[k, 4]*Subscript[k, 5]^3 + 155*Subscript[k, 5]^4 + 155*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(966*Subscript[k, 4]^2 - 155*Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 4]*Subscript[k, 5]*(319*Subscript[k, 4]^2 - 9*Subscript[k, UnderBar[45]]^2))) + 906*Subscript[k, 3]^3*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + Subscript[k, 2]*(1337*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(492*Subscript[k, 4]^4 + 2065*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(3146*Subscript[k, 5]^2 - 492*Subscript[k, UnderBar[45]]^2) + 492*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(2065*Subscript[k, 5]^3 - 97*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(19*Subscript[k, 4]^4 + 94*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(150*Subscript[k, 5]^2 - 19*Subscript[k, UnderBar[45]]^2) + 19*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(94*Subscript[k, 5]^3 - 18*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + Subscript[k, 3]*(-2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(423*Subscript[k, 4]*Subscript[k, 5]^3 + 104*Subscript[k, 5]^4 + 104*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + 2*Subscript[k, 5]^2*(319*Subscript[k, 4]^2 - 52*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(423*Subscript[k, 4]^2 - 7*Subscript[k, UnderBar[45]]^2)) + 295*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 25*(Subscript[k, 4] + Subscript[k, 5])^4*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))))) + (Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4] - Subscript[k, 5])*(Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4] + Subscript[k, 5])*(Subscript[k, 2] + Subscript[k, UnderBar[12]])*((Subscript[k, 2] + 6*Subscript[k, 3])*Subscript[k, UnderBar[12]]^4*(9*Subscript[k, 4]*Subscript[k, 5]^7 + Subscript[k, 5]^8 + Subscript[k, 4]^2*(-Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4])*(Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4])*(-Subscript[k, 2]^2 - 4*Subscript[k, 2]*Subscript[k, 3] - Subscript[k, 3]^2 + Subscript[k, 4]^2)*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 4]*Subscript[k, 5]^5*(-6*(2*Subscript[k, 2]^2 + 7*Subscript[k, 2]*Subscript[k, 3] + 2*Subscript[k, 3]^2) + 71*Subscript[k, 4]^2 - 5*Subscript[k, UnderBar[45]]^2) - Subscript[k, 5]^6*(2*(Subscript[k, 2]^2 + 3*Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2 - 17*Subscript[k, 4]^2) + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(Subscript[k, 2]^2 + 4*Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2 - Subscript[k, 4]^2)*Subscript[k, 5]*(3*(Subscript[k, 2] + Subscript[k, 3])^2*Subscript[k, 4]^2 - 9*Subscript[k, 4]^4 + ((Subscript[k, 2] + Subscript[k, 3])^2 + 5*Subscript[k, 4]^2)*Subscript[k, UnderBar[45]]^2) + Subscript[k, 5]^2*(4*(Subscript[k, 2] + Subscript[k, 3])^2*(Subscript[k, 2]^2 + 4*Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2)*Subscript[k, 4]^2 - 6*(5*Subscript[k, 2]^2 + 19*Subscript[k, 2]*Subscript[k, 3] + 5*Subscript[k, 3]^2)*Subscript[k, 4]^4 + 34*Subscript[k, 4]^6 - ((Subscript[k, 2] + Subscript[k, 3])^2*(Subscript[k, 2]^2 + 4*Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2) - 4*(Subscript[k, 2]^2 + 6*Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2)*Subscript[k, 4]^2 + 11*Subscript[k, 4]^4)*Subscript[k, UnderBar[45]]^2) + Subscript[k, 5]^4*(Subscript[k, 2]^4 + 6*Subscript[k, 2]^3*Subscript[k, 3] + Subscript[k, 3]^4 + 90*Subscript[k, 4]^4 - 11*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 + 6*Subscript[k, 2]*Subscript[k, 3]*(Subscript[k, 3]^2 - 19*Subscript[k, 4]^2 + Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 3]^2*(-15*Subscript[k, 4]^2 + Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 2]^2*(5*Subscript[k, 3]^2 - 15*Subscript[k, 4]^2 + Subscript[k, UnderBar[45]]^2)) + Subscript[k, 4]*Subscript[k, 5]^3*(3*Subscript[k, 2]^4 + 18*Subscript[k, 2]^3*Subscript[k, 3] + 3*Subscript[k, 3]^4 + 71*Subscript[k, 4]^4 - 14*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 + 4*Subscript[k, 3]^2*(-10*Subscript[k, 4]^2 + Subscript[k, UnderBar[45]]^2) + 6*Subscript[k, 2]*Subscript[k, 3]*(3*Subscript[k, 3]^2 - 26*Subscript[k, 4]^2 + 3*Subscript[k, UnderBar[45]]^2) + Subscript[k, 2]^2*(30*Subscript[k, 3]^2 - 40*Subscript[k, 4]^2 + 4*Subscript[k, UnderBar[45]]^2))) + Subscript[k, UnderBar[12]]^5*(9*Subscript[k, 4]*Subscript[k, 5]^7 + Subscript[k, 5]^8 + Subscript[k, 4]^2*(-Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4])*(Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4])*(-Subscript[k, 2]^2 - 4*Subscript[k, 2]*Subscript[k, 3] - Subscript[k, 3]^2 + Subscript[k, 4]^2)*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 4]*Subscript[k, 5]^5*(-6*(2*Subscript[k, 2]^2 + 7*Subscript[k, 2]*Subscript[k, 3] + 2*Subscript[k, 3]^2) + 71*Subscript[k, 4]^2 - 5*Subscript[k, UnderBar[45]]^2) - Subscript[k, 5]^6*(2*(Subscript[k, 2]^2 + 3*Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2 - 17*Subscript[k, 4]^2) + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(Subscript[k, 2]^2 + 4*Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2 - Subscript[k, 4]^2)*Subscript[k, 5]*(3*(Subscript[k, 2] + Subscript[k, 3])^2*Subscript[k, 4]^2 - 9*Subscript[k, 4]^4 + ((Subscript[k, 2] + Subscript[k, 3])^2 + 5*Subscript[k, 4]^2)*Subscript[k, UnderBar[45]]^2) + Subscript[k, 5]^2*(4*(Subscript[k, 2] + Subscript[k, 3])^2*(Subscript[k, 2]^2 + 4*Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2)*Subscript[k, 4]^2 - 6*(5*Subscript[k, 2]^2 + 19*Subscript[k, 2]*Subscript[k, 3] + 5*Subscript[k, 3]^2)*Subscript[k, 4]^4 + 34*Subscript[k, 4]^6 - ((Subscript[k, 2] + Subscript[k, 3])^2*(Subscript[k, 2]^2 + 4*Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2) - 4*(Subscript[k, 2]^2 + 6*Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2)*Subscript[k, 4]^2 + 11*Subscript[k, 4]^4)*Subscript[k, UnderBar[45]]^2) + Subscript[k, 5]^4*(Subscript[k, 2]^4 + 6*Subscript[k, 2]^3*Subscript[k, 3] + Subscript[k, 3]^4 + 90*Subscript[k, 4]^4 - 11*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 + 6*Subscript[k, 2]*Subscript[k, 3]*(Subscript[k, 3]^2 - 19*Subscript[k, 4]^2 + Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 3]^2*(-15*Subscript[k, 4]^2 + Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 2]^2*(5*Subscript[k, 3]^2 - 15*Subscript[k, 4]^2 + Subscript[k, UnderBar[45]]^2)) + Subscript[k, 4]*Subscript[k, 5]^3*(3*Subscript[k, 2]^4 + 18*Subscript[k, 2]^3*Subscript[k, 3] + 3*Subscript[k, 3]^4 + 71*Subscript[k, 4]^4 - 14*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 + 4*Subscript[k, 3]^2*(-10*Subscript[k, 4]^2 + Subscript[k, UnderBar[45]]^2) + 6*Subscript[k, 2]*Subscript[k, 3]*(3*Subscript[k, 3]^2 - 26*Subscript[k, 4]^2 + 3*Subscript[k, UnderBar[45]]^2) + Subscript[k, 2]^2*(30*Subscript[k, 3]^2 - 40*Subscript[k, 4]^2 + 4*Subscript[k, UnderBar[45]]^2))) + Subscript[k, 2]*(Subscript[k, 3] - Subscript[k, 4] - Subscript[k, 5])*(Subscript[k, 3] + Subscript[k, 4] + Subscript[k, 5])*(2*Subscript[k, 2]^2*((Subscript[k, 4] + Subscript[k, 5])^6*(Subscript[k, 4]^2 + 4*Subscript[k, 4]*Subscript[k, 5] + Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + 7*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(8*Subscript[k, 4]^4 + 39*Subscript[k, 4]^3*Subscript[k, 5] + 8*Subscript[k, 5]^4 - 8*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(62*Subscript[k, 5]^2 - 8*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(39*Subscript[k, 5]^3 - 7*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + (Subscript[k, 3] - Subscript[k, 4] - Subscript[k, 5])*(Subscript[k, 3] + Subscript[k, 4] + Subscript[k, 5])*(5*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - 2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(3*Subscript[k, 4]^4 + 23*Subscript[k, 4]^3*Subscript[k, 5] + 3*Subscript[k, 5]^4 - 3*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(40*Subscript[k, 5]^2 - 3*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(23*Subscript[k, 5]^3 - 11*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(Subscript[k, 4]^4 + 7*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-12*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(7*Subscript[k, 5]^3 - 3*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + Subscript[k, 2]^4*(Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 6*Subscript[k, 2]^3*Subscript[k, 3]*(Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 2*Subscript[k, 2]*Subscript[k, 3]*(7*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 3*(Subscript[k, 4] + Subscript[k, 5])^4*(Subscript[k, 4]^4 + 7*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-12*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(7*Subscript[k, 5]^3 - 3*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) - 10*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)))) + (6*Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2 - (Subscript[k, 4] + Subscript[k, 5])^2)*Subscript[k, UnderBar[12]]*(2*Subscript[k, 2]^2*((Subscript[k, 4] + Subscript[k, 5])^6*(Subscript[k, 4]^2 + 4*Subscript[k, 4]*Subscript[k, 5] + Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + 7*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(8*Subscript[k, 4]^4 + 39*Subscript[k, 4]^3*Subscript[k, 5] + 8*Subscript[k, 5]^4 - 8*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(62*Subscript[k, 5]^2 - 8*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(39*Subscript[k, 5]^3 - 7*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + (Subscript[k, 3] - Subscript[k, 4] - Subscript[k, 5])*(Subscript[k, 3] + Subscript[k, 4] + Subscript[k, 5])*(5*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - 2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(3*Subscript[k, 4]^4 + 23*Subscript[k, 4]^3*Subscript[k, 5] + 3*Subscript[k, 5]^4 - 3*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(40*Subscript[k, 5]^2 - 3*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(23*Subscript[k, 5]^3 - 11*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(Subscript[k, 4]^4 + 7*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-12*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(7*Subscript[k, 5]^3 - 3*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + Subscript[k, 2]^4*(Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 6*Subscript[k, 2]^3*Subscript[k, 3]*(Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 2*Subscript[k, 2]*Subscript[k, 3]*(7*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 3*(Subscript[k, 4] + Subscript[k, 5])^4*(Subscript[k, 4]^4 + 7*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-12*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(7*Subscript[k, 5]^3 - 3*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) - 10*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)))) + 2*Subscript[k, UnderBar[12]]^3*(3*Subscript[k, 2]^5*Subscript[k, 3]*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 4*Subscript[k, 2]^3*Subscript[k, 3]*(-3*(Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 4*Subscript[k, 4]^3*Subscript[k, 5] + 4*Subscript[k, 4]*Subscript[k, 5]^3 + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-6*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 17*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + Subscript[k, 2]^4*(-((Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 4*Subscript[k, 4]^3*Subscript[k, 5] + 4*Subscript[k, 4]*Subscript[k, 5]^3 + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-6*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 23*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + (Subscript[k, 3] - Subscript[k, 4] - Subscript[k, 5])*(Subscript[k, 3] + Subscript[k, 4] + Subscript[k, 5])*((Subscript[k, 4] + Subscript[k, 5])^6*(Subscript[k, 4]^2 + 4*Subscript[k, 4]*Subscript[k, 5] + Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + 7*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(8*Subscript[k, 4]^4 + 39*Subscript[k, 4]^3*Subscript[k, 5] + 8*Subscript[k, 5]^4 - 8*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(62*Subscript[k, 5]^2 - 8*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(39*Subscript[k, 5]^3 - 7*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 3*Subscript[k, 2]*Subscript[k, 3]*(15*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - 2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(9*Subscript[k, 4]^4 + 43*Subscript[k, 4]^3*Subscript[k, 5] + 9*Subscript[k, 5]^4 - 9*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(68*Subscript[k, 5]^2 - 9*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(43*Subscript[k, 5]^3 - 7*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(3*Subscript[k, 4]^4 + 17*Subscript[k, 4]^3*Subscript[k, 5] + 3*Subscript[k, 5]^4 - 3*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(28*Subscript[k, 5]^2 - 3*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(17*Subscript[k, 5]^3 - 5*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 2*Subscript[k, 2]^2*(43*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - 2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(10*Subscript[k, 4]^4 + 43*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(66*Subscript[k, 5]^2 - 10*Subscript[k, UnderBar[45]]^2) + 10*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(43*Subscript[k, 5]^3 - 3*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)))) + 2*Subscript[k, UnderBar[12]]^2*(Subscript[k, 2]^5*(-((Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 4*Subscript[k, 4]^3*Subscript[k, 5] + 4*Subscript[k, 4]*Subscript[k, 5]^3 + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-6*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 5*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 4*Subscript[k, 2]^2*Subscript[k, 3]*(3*(Subscript[k, 4] + Subscript[k, 5])^6*(Subscript[k, 4]^2 + 4*Subscript[k, 4]*Subscript[k, 5] + Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + 25*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(20*Subscript[k, 4]^4 + 89*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(138*Subscript[k, 5]^2 - 20*Subscript[k, UnderBar[45]]^2) + 20*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(89*Subscript[k, 5]^3 - 9*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + Subscript[k, 2]*(-((Subscript[k, 4] + Subscript[k, 5])^8*(Subscript[k, 4]^2 + 4*Subscript[k, 4]*Subscript[k, 5] + Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2)) - 15*Subscript[k, 3]^4*(Subscript[k, 4] + Subscript[k, 5])^2*(5*Subscript[k, 4]^4 + 24*Subscript[k, 4]^3*Subscript[k, 5] + 5*Subscript[k, 5]^4 - 5*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(38*Subscript[k, 5]^2 - 5*Subscript[k, UnderBar[45]]^2) - 4*Subscript[k, 4]*Subscript[k, 5]*(-6*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 49*Subscript[k, 3]^6*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 9*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^4*(3*Subscript[k, 4]^4 + 19*Subscript[k, 4]^3*Subscript[k, 5] + 3*Subscript[k, 5]^4 - 3*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(32*Subscript[k, 5]^2 - 3*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(19*Subscript[k, 5]^3 - 7*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) - Subscript[k, 3]*(-Subscript[k, 3] + Subscript[k, 4] + Subscript[k, 5])*(Subscript[k, 3] + Subscript[k, 4] + Subscript[k, 5])*(7*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 3*(Subscript[k, 4] + Subscript[k, 5])^4*(Subscript[k, 4]^4 + 7*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-12*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(7*Subscript[k, 5]^3 - 3*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) - 10*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 2*Subscript[k, 2]^3*(43*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - 2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(10*Subscript[k, 4]^4 + 43*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(66*Subscript[k, 5]^2 - 10*Subscript[k, UnderBar[45]]^2) + 10*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(43*Subscript[k, 5]^3 - 3*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 3*Subscript[k, 2]^4*Subscript[k, 3]*(11*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(3*Subscript[k, 4]^4 + 13*Subscript[k, 4]^3*Subscript[k, 5] + 3*Subscript[k, 5]^4 - 3*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(20*Subscript[k, 5]^2 - 3*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(13*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))))) + 2*Subscript[k, 1]*(-(Subscript[k, 4] + Subscript[k, 5])^2 + (Subscript[k, 2] + Subscript[k, 3])*(5*Subscript[k, 2] + Subscript[k, 3] + 4*Subscript[k, UnderBar[12]]))*((Subscript[k, 2] + 6*Subscript[k, 3])*Subscript[k, UnderBar[12]]^4*(9*Subscript[k, 4]*Subscript[k, 5]^7 + Subscript[k, 5]^8 + Subscript[k, 4]^2*(-Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4])*(Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4])*(-Subscript[k, 2]^2 - 4*Subscript[k, 2]*Subscript[k, 3] - Subscript[k, 3]^2 + Subscript[k, 4]^2)*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 4]*Subscript[k, 5]^5*(-6*(2*Subscript[k, 2]^2 + 7*Subscript[k, 2]*Subscript[k, 3] + 2*Subscript[k, 3]^2) + 71*Subscript[k, 4]^2 - 5*Subscript[k, UnderBar[45]]^2) - Subscript[k, 5]^6*(2*(Subscript[k, 2]^2 + 3*Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2 - 17*Subscript[k, 4]^2) + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(Subscript[k, 2]^2 + 4*Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2 - Subscript[k, 4]^2)*Subscript[k, 5]*(3*(Subscript[k, 2] + Subscript[k, 3])^2*Subscript[k, 4]^2 - 9*Subscript[k, 4]^4 + ((Subscript[k, 2] + Subscript[k, 3])^2 + 5*Subscript[k, 4]^2)*Subscript[k, UnderBar[45]]^2) + Subscript[k, 5]^2*(4*(Subscript[k, 2] + Subscript[k, 3])^2*(Subscript[k, 2]^2 + 4*Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2)*Subscript[k, 4]^2 - 6*(5*Subscript[k, 2]^2 + 19*Subscript[k, 2]*Subscript[k, 3] + 5*Subscript[k, 3]^2)*Subscript[k, 4]^4 + 34*Subscript[k, 4]^6 - ((Subscript[k, 2] + Subscript[k, 3])^2*(Subscript[k, 2]^2 + 4*Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2) - 4*(Subscript[k, 2]^2 + 6*Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2)*Subscript[k, 4]^2 + 11*Subscript[k, 4]^4)*Subscript[k, UnderBar[45]]^2) + Subscript[k, 5]^4*(Subscript[k, 2]^4 + 6*Subscript[k, 2]^3*Subscript[k, 3] + Subscript[k, 3]^4 + 90*Subscript[k, 4]^4 - 11*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 + 6*Subscript[k, 2]*Subscript[k, 3]*(Subscript[k, 3]^2 - 19*Subscript[k, 4]^2 + Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 3]^2*(-15*Subscript[k, 4]^2 + Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 2]^2*(5*Subscript[k, 3]^2 - 15*Subscript[k, 4]^2 + Subscript[k, UnderBar[45]]^2)) + Subscript[k, 4]*Subscript[k, 5]^3*(3*Subscript[k, 2]^4 + 18*Subscript[k, 2]^3*Subscript[k, 3] + 3*Subscript[k, 3]^4 + 71*Subscript[k, 4]^4 - 14*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 + 4*Subscript[k, 3]^2*(-10*Subscript[k, 4]^2 + Subscript[k, UnderBar[45]]^2) + 6*Subscript[k, 2]*Subscript[k, 3]*(3*Subscript[k, 3]^2 - 26*Subscript[k, 4]^2 + 3*Subscript[k, UnderBar[45]]^2) + Subscript[k, 2]^2*(30*Subscript[k, 3]^2 - 40*Subscript[k, 4]^2 + 4*Subscript[k, UnderBar[45]]^2))) + Subscript[k, UnderBar[12]]^5*(9*Subscript[k, 4]*Subscript[k, 5]^7 + Subscript[k, 5]^8 + Subscript[k, 4]^2*(-Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4])*(Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4])*(-Subscript[k, 2]^2 - 4*Subscript[k, 2]*Subscript[k, 3] - Subscript[k, 3]^2 + Subscript[k, 4]^2)*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 4]*Subscript[k, 5]^5*(-6*(2*Subscript[k, 2]^2 + 7*Subscript[k, 2]*Subscript[k, 3] + 2*Subscript[k, 3]^2) + 71*Subscript[k, 4]^2 - 5*Subscript[k, UnderBar[45]]^2) - Subscript[k, 5]^6*(2*(Subscript[k, 2]^2 + 3*Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2 - 17*Subscript[k, 4]^2) + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(Subscript[k, 2]^2 + 4*Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2 - Subscript[k, 4]^2)*Subscript[k, 5]*(3*(Subscript[k, 2] + Subscript[k, 3])^2*Subscript[k, 4]^2 - 9*Subscript[k, 4]^4 + ((Subscript[k, 2] + Subscript[k, 3])^2 + 5*Subscript[k, 4]^2)*Subscript[k, UnderBar[45]]^2) + Subscript[k, 5]^2*(4*(Subscript[k, 2] + Subscript[k, 3])^2*(Subscript[k, 2]^2 + 4*Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2)*Subscript[k, 4]^2 - 6*(5*Subscript[k, 2]^2 + 19*Subscript[k, 2]*Subscript[k, 3] + 5*Subscript[k, 3]^2)*Subscript[k, 4]^4 + 34*Subscript[k, 4]^6 - ((Subscript[k, 2] + Subscript[k, 3])^2*(Subscript[k, 2]^2 + 4*Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2) - 4*(Subscript[k, 2]^2 + 6*Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2)*Subscript[k, 4]^2 + 11*Subscript[k, 4]^4)*Subscript[k, UnderBar[45]]^2) + Subscript[k, 5]^4*(Subscript[k, 2]^4 + 6*Subscript[k, 2]^3*Subscript[k, 3] + Subscript[k, 3]^4 + 90*Subscript[k, 4]^4 - 11*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 + 6*Subscript[k, 2]*Subscript[k, 3]*(Subscript[k, 3]^2 - 19*Subscript[k, 4]^2 + Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 3]^2*(-15*Subscript[k, 4]^2 + Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 2]^2*(5*Subscript[k, 3]^2 - 15*Subscript[k, 4]^2 + Subscript[k, UnderBar[45]]^2)) + Subscript[k, 4]*Subscript[k, 5]^3*(3*Subscript[k, 2]^4 + 18*Subscript[k, 2]^3*Subscript[k, 3] + 3*Subscript[k, 3]^4 + 71*Subscript[k, 4]^4 - 14*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 + 4*Subscript[k, 3]^2*(-10*Subscript[k, 4]^2 + Subscript[k, UnderBar[45]]^2) + 6*Subscript[k, 2]*Subscript[k, 3]*(3*Subscript[k, 3]^2 - 26*Subscript[k, 4]^2 + 3*Subscript[k, UnderBar[45]]^2) + Subscript[k, 2]^2*(30*Subscript[k, 3]^2 - 40*Subscript[k, 4]^2 + 4*Subscript[k, UnderBar[45]]^2))) + Subscript[k, 2]*(Subscript[k, 3] - Subscript[k, 4] - Subscript[k, 5])*(Subscript[k, 3] + Subscript[k, 4] + Subscript[k, 5])*(2*Subscript[k, 2]^2*((Subscript[k, 4] + Subscript[k, 5])^6*(Subscript[k, 4]^2 + 4*Subscript[k, 4]*Subscript[k, 5] + Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + 7*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(8*Subscript[k, 4]^4 + 39*Subscript[k, 4]^3*Subscript[k, 5] + 8*Subscript[k, 5]^4 - 8*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(62*Subscript[k, 5]^2 - 8*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(39*Subscript[k, 5]^3 - 7*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + (Subscript[k, 3] - Subscript[k, 4] - Subscript[k, 5])*(Subscript[k, 3] + Subscript[k, 4] + Subscript[k, 5])*(5*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - 2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(3*Subscript[k, 4]^4 + 23*Subscript[k, 4]^3*Subscript[k, 5] + 3*Subscript[k, 5]^4 - 3*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(40*Subscript[k, 5]^2 - 3*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(23*Subscript[k, 5]^3 - 11*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(Subscript[k, 4]^4 + 7*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-12*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(7*Subscript[k, 5]^3 - 3*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + Subscript[k, 2]^4*(Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 6*Subscript[k, 2]^3*Subscript[k, 3]*(Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 2*Subscript[k, 2]*Subscript[k, 3]*(7*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 3*(Subscript[k, 4] + Subscript[k, 5])^4*(Subscript[k, 4]^4 + 7*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-12*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(7*Subscript[k, 5]^3 - 3*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) - 10*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)))) + (6*Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2 - (Subscript[k, 4] + Subscript[k, 5])^2)*Subscript[k, UnderBar[12]]*(2*Subscript[k, 2]^2*((Subscript[k, 4] + Subscript[k, 5])^6*(Subscript[k, 4]^2 + 4*Subscript[k, 4]*Subscript[k, 5] + Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + 7*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(8*Subscript[k, 4]^4 + 39*Subscript[k, 4]^3*Subscript[k, 5] + 8*Subscript[k, 5]^4 - 8*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(62*Subscript[k, 5]^2 - 8*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(39*Subscript[k, 5]^3 - 7*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + (Subscript[k, 3] - Subscript[k, 4] - Subscript[k, 5])*(Subscript[k, 3] + Subscript[k, 4] + Subscript[k, 5])*(5*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - 2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(3*Subscript[k, 4]^4 + 23*Subscript[k, 4]^3*Subscript[k, 5] + 3*Subscript[k, 5]^4 - 3*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(40*Subscript[k, 5]^2 - 3*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(23*Subscript[k, 5]^3 - 11*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(Subscript[k, 4]^4 + 7*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-12*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(7*Subscript[k, 5]^3 - 3*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + Subscript[k, 2]^4*(Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 6*Subscript[k, 2]^3*Subscript[k, 3]*(Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 2*Subscript[k, 2]*Subscript[k, 3]*(7*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 3*(Subscript[k, 4] + Subscript[k, 5])^4*(Subscript[k, 4]^4 + 7*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-12*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(7*Subscript[k, 5]^3 - 3*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) - 10*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)))) + 2*Subscript[k, UnderBar[12]]^3*(3*Subscript[k, 2]^5*Subscript[k, 3]*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 4*Subscript[k, 2]^3*Subscript[k, 3]*(-3*(Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 4*Subscript[k, 4]^3*Subscript[k, 5] + 4*Subscript[k, 4]*Subscript[k, 5]^3 + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-6*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 17*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + Subscript[k, 2]^4*(-((Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 4*Subscript[k, 4]^3*Subscript[k, 5] + 4*Subscript[k, 4]*Subscript[k, 5]^3 + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-6*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 23*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + (Subscript[k, 3] - Subscript[k, 4] - Subscript[k, 5])*(Subscript[k, 3] + Subscript[k, 4] + Subscript[k, 5])*((Subscript[k, 4] + Subscript[k, 5])^6*(Subscript[k, 4]^2 + 4*Subscript[k, 4]*Subscript[k, 5] + Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + 7*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(8*Subscript[k, 4]^4 + 39*Subscript[k, 4]^3*Subscript[k, 5] + 8*Subscript[k, 5]^4 - 8*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(62*Subscript[k, 5]^2 - 8*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(39*Subscript[k, 5]^3 - 7*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 3*Subscript[k, 2]*Subscript[k, 3]*(15*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - 2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(9*Subscript[k, 4]^4 + 43*Subscript[k, 4]^3*Subscript[k, 5] + 9*Subscript[k, 5]^4 - 9*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(68*Subscript[k, 5]^2 - 9*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(43*Subscript[k, 5]^3 - 7*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(3*Subscript[k, 4]^4 + 17*Subscript[k, 4]^3*Subscript[k, 5] + 3*Subscript[k, 5]^4 - 3*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(28*Subscript[k, 5]^2 - 3*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(17*Subscript[k, 5]^3 - 5*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 2*Subscript[k, 2]^2*(43*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - 2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(10*Subscript[k, 4]^4 + 43*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(66*Subscript[k, 5]^2 - 10*Subscript[k, UnderBar[45]]^2) + 10*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(43*Subscript[k, 5]^3 - 3*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)))) + 2*Subscript[k, UnderBar[12]]^2*(Subscript[k, 2]^5*(-((Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 4*Subscript[k, 4]^3*Subscript[k, 5] + 4*Subscript[k, 4]*Subscript[k, 5]^3 + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-6*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 5*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 4*Subscript[k, 2]^2*Subscript[k, 3]*(3*(Subscript[k, 4] + Subscript[k, 5])^6*(Subscript[k, 4]^2 + 4*Subscript[k, 4]*Subscript[k, 5] + Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + 25*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(20*Subscript[k, 4]^4 + 89*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(138*Subscript[k, 5]^2 - 20*Subscript[k, UnderBar[45]]^2) + 20*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(89*Subscript[k, 5]^3 - 9*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + Subscript[k, 2]*(-((Subscript[k, 4] + Subscript[k, 5])^8*(Subscript[k, 4]^2 + 4*Subscript[k, 4]*Subscript[k, 5] + Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2)) - 15*Subscript[k, 3]^4*(Subscript[k, 4] + Subscript[k, 5])^2*(5*Subscript[k, 4]^4 + 24*Subscript[k, 4]^3*Subscript[k, 5] + 5*Subscript[k, 5]^4 - 5*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(38*Subscript[k, 5]^2 - 5*Subscript[k, UnderBar[45]]^2) - 4*Subscript[k, 4]*Subscript[k, 5]*(-6*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 49*Subscript[k, 3]^6*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 9*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^4*(3*Subscript[k, 4]^4 + 19*Subscript[k, 4]^3*Subscript[k, 5] + 3*Subscript[k, 5]^4 - 3*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(32*Subscript[k, 5]^2 - 3*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(19*Subscript[k, 5]^3 - 7*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) - Subscript[k, 3]*(-Subscript[k, 3] + Subscript[k, 4] + Subscript[k, 5])*(Subscript[k, 3] + Subscript[k, 4] + Subscript[k, 5])*(7*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 3*(Subscript[k, 4] + Subscript[k, 5])^4*(Subscript[k, 4]^4 + 7*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-12*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(7*Subscript[k, 5]^3 - 3*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) - 10*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 2*Subscript[k, 2]^3*(43*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - 2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(10*Subscript[k, 4]^4 + 43*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(66*Subscript[k, 5]^2 - 10*Subscript[k, UnderBar[45]]^2) + 10*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(43*Subscript[k, 5]^3 - 3*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 3*Subscript[k, 2]^4*Subscript[k, 3]*(11*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(3*Subscript[k, 4]^4 + 13*Subscript[k, 4]^3*Subscript[k, 5] + 3*Subscript[k, 5]^4 - 3*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(20*Subscript[k, 5]^2 - 3*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(13*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))))) + Subscript[k, 1]^2*(Subscript[k, UnderBar[12]]^2*(80*Subscript[k, 2]^6*(-((Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 4*Subscript[k, 4]^3*Subscript[k, 5] + 4*Subscript[k, 4]*Subscript[k, 5]^3 + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-6*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 5*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 8*Subscript[k, 2]^3*Subscript[k, 3]*((Subscript[k, 4] + Subscript[k, 5])^4*(757*Subscript[k, 4]*Subscript[k, 5]^3 + 131*Subscript[k, 5]^4 + 131*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 4]*Subscript[k, 5]*(757*Subscript[k, 4]^2 - 233*Subscript[k, UnderBar[45]]^2) + Subscript[k, 5]^2*(1252*Subscript[k, 4]^2 - 131*Subscript[k, UnderBar[45]]^2)) - 6*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(817*Subscript[k, 4]*Subscript[k, 5]^3 + 181*Subscript[k, 5]^4 + 181*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(1272*Subscript[k, 4]^2 - 181*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(817*Subscript[k, 4]^2 - 93*Subscript[k, UnderBar[45]]^2)) + 1467*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + Subscript[k, 2]^4*(-2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(8855*Subscript[k, 4]*Subscript[k, 5]^3 + 1983*Subscript[k, 5]^4 + 1983*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(13744*Subscript[k, 4]^2 - 1983*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(8855*Subscript[k, 4]^2 - 923*Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(727*Subscript[k, 4]*Subscript[k, 5]^3 + 145*Subscript[k, 5]^4 + 145*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 4]*Subscript[k, 5]*(727*Subscript[k, 4]^2 - 147*Subscript[k, UnderBar[45]]^2) + Subscript[k, 5]^2*(1164*Subscript[k, 4]^2 - 145*Subscript[k, UnderBar[45]]^2)) + 8237*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 4*Subscript[k, 2]*Subscript[k, 3]*(-(Subscript[k, 3]^4*(Subscript[k, 4] + Subscript[k, 5])^2*(5627*Subscript[k, 4]*Subscript[k, 5]^3 + 1215*Subscript[k, 5]^4 + 1215*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(8824*Subscript[k, 4]^2 - 1215*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(5627*Subscript[k, 4]^2 - 767*Subscript[k, UnderBar[45]]^2))) + Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^4*(3413*Subscript[k, 4]*Subscript[k, 5]^3 + 563*Subscript[k, 5]^4 + 563*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 4]*Subscript[k, 5]*(3413*Subscript[k, 4]^2 - 1161*Subscript[k, UnderBar[45]]^2) + Subscript[k, 5]^2*(5700*Subscript[k, 4]^2 - 563*Subscript[k, UnderBar[45]]^2)) + 713*Subscript[k, 3]^6*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^6*(61*Subscript[k, 4]^4 + 405*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(688*Subscript[k, 5]^2 - 61*Subscript[k, UnderBar[45]]^2) + 61*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(405*Subscript[k, 5]^3 - 161*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 2*Subscript[k, 2]^2*(-(Subscript[k, 3]^4*(Subscript[k, 4] + Subscript[k, 5])^2*(22297*Subscript[k, 4]*Subscript[k, 5]^3 + 4825*Subscript[k, 5]^4 + 4825*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(34944*Subscript[k, 4]^2 - 4825*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(22297*Subscript[k, 4]^2 - 2997*Subscript[k, UnderBar[45]]^2))) + 3*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^4*(2565*Subscript[k, 4]*Subscript[k, 5]^3 + 419*Subscript[k, 5]^4 + 419*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 4]*Subscript[k, 5]*(2565*Subscript[k, 4]^2 - 889*Subscript[k, UnderBar[45]]^2) + Subscript[k, 5]^2*(4292*Subscript[k, 4]^2 - 419*Subscript[k, UnderBar[45]]^2)) + 4243*Subscript[k, 3]^6*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^6*(35*Subscript[k, 4]^4 + 207*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(344*Subscript[k, 5]^2 - 35*Subscript[k, UnderBar[45]]^2) + 35*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(207*Subscript[k, 5]^3 - 67*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + (Subscript[k, 3]^2 - (Subscript[k, 4] + Subscript[k, 5])^2)*(-(Subscript[k, 3]^4*(Subscript[k, 4] + Subscript[k, 5])^2*(2453*Subscript[k, 4]*Subscript[k, 5]^3 + 463*Subscript[k, 5]^4 + 463*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 4]*Subscript[k, 5]*(2453*Subscript[k, 4]^2 - 601*Subscript[k, UnderBar[45]]^2) + Subscript[k, 5]^2*(3980*Subscript[k, 4]^2 - 463*Subscript[k, UnderBar[45]]^2))) + Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^4*(989*Subscript[k, 4]*Subscript[k, 5]^3 + 151*Subscript[k, 5]^4 + 151*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 4]*Subscript[k, 5]*(989*Subscript[k, 4]^2 - 385*Subscript[k, UnderBar[45]]^2) + Subscript[k, 5]^2*(1676*Subscript[k, 4]^2 - 151*Subscript[k, UnderBar[45]]^2)) + 317*Subscript[k, 3]^6*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^6*(5*Subscript[k, 4]^4 + 31*Subscript[k, 4]^3*Subscript[k, 5] + 5*Subscript[k, 5]^4 - 5*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(52*Subscript[k, 5]^2 - 5*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(31*Subscript[k, 5]^3 - 11*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 124*Subscript[k, 2]^5*Subscript[k, 3]*(23*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(7*Subscript[k, 4]^4 + 31*Subscript[k, 4]^3*Subscript[k, 5] + 7*Subscript[k, 5]^4 - 7*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(48*Subscript[k, 5]^2 - 7*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(31*Subscript[k, 5]^3 - 3*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)))) + 4*Subscript[k, UnderBar[12]]^3*(60*Subscript[k, 2]^6*Subscript[k, 3]*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 31*Subscript[k, 2]^5*(-((Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 4*Subscript[k, 4]^3*Subscript[k, 5] + 4*Subscript[k, 4]*Subscript[k, 5]^3 + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-6*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 17*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 2*Subscript[k, 2]^4*Subscript[k, 3]*(-((Subscript[k, 4] + Subscript[k, 5])^2*(638*Subscript[k, 4]*Subscript[k, 5]^3 + 155*Subscript[k, 5]^4 + 155*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(966*Subscript[k, 4]^2 - 155*Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 4]*Subscript[k, 5]*(319*Subscript[k, 4]^2 - 9*Subscript[k, UnderBar[45]]^2))) + 906*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 4*Subscript[k, 2]^2*Subscript[k, 3]*(-(Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(1920*Subscript[k, 4]*Subscript[k, 5]^3 + 431*Subscript[k, 5]^4 + 431*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(2978*Subscript[k, 4]^2 - 431*Subscript[k, UnderBar[45]]^2) + 4*Subscript[k, 4]*Subscript[k, 5]*(480*Subscript[k, 4]^2 - 49*Subscript[k, UnderBar[45]]^2))) + 629*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(50*Subscript[k, 4]^4 + 283*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(466*Subscript[k, 5]^2 - 50*Subscript[k, UnderBar[45]]^2) + 50*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(283*Subscript[k, 5]^3 - 83*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 2*Subscript[k, 2]^3*(1503*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(548*Subscript[k, 4]^4 + 2335*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(3574*Subscript[k, 5]^2 - 548*Subscript[k, UnderBar[45]]^2) + 548*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(2335*Subscript[k, 5]^3 - 143*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(21*Subscript[k, 4]^4 + 106*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(170*Subscript[k, 5]^2 - 21*Subscript[k, UnderBar[45]]^2) + 21*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(106*Subscript[k, 5]^3 - 22*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + Subscript[k, 2]*(-(Subscript[k, 3]^4*(Subscript[k, 4] + Subscript[k, 5])^2*(5142*Subscript[k, 4]^3*Subscript[k, 5] + 5142*Subscript[k, 4]*Subscript[k, 5]^3 + 1145*Subscript[k, 5]^4 - 562*Subscript[k, 4]*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2 + 1145*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(7994*Subscript[k, 4]^2 - 1145*Subscript[k, UnderBar[45]]^2))) + Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^4*(1685*Subscript[k, 4]*Subscript[k, 5]^3 + 297*Subscript[k, 5]^4 + 297*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 4]*Subscript[k, 5]*(1685*Subscript[k, 4]^2 - 497*Subscript[k, UnderBar[45]]^2) + Subscript[k, 5]^2*(2776*Subscript[k, 4]^2 - 297*Subscript[k, UnderBar[45]]^2)) + 987*Subscript[k, 3]^6*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^6*(11*Subscript[k, 4]^4 + 64*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(106*Subscript[k, 5]^2 - 11*Subscript[k, UnderBar[45]]^2) + 11*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(64*Subscript[k, 5]^3 - 20*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 2*(-7*Subscript[k, 3]*(Subscript[k, 4] + Subscript[k, 5])^8*(Subscript[k, 4]^2 + 4*Subscript[k, 4]*Subscript[k, 5] + Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + 66*Subscript[k, 3]^7*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 10*Subscript[k, 3]^3*(Subscript[k, 4] + Subscript[k, 5])^4*(6*Subscript[k, 4]^4 + 31*Subscript[k, 4]^3*Subscript[k, 5] + 6*Subscript[k, 5]^4 - 6*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(50*Subscript[k, 5]^2 - 6*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(31*Subscript[k, 5]^3 - 7*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) - 7*Subscript[k, 3]^5*(Subscript[k, 4] + Subscript[k, 5])^2*(17*Subscript[k, 4]^4 + 70*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(106*Subscript[k, 5]^2 - 17*Subscript[k, UnderBar[45]]^2) + 17*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(70*Subscript[k, 5]^3 - 2*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)))) + (Subscript[k, 3]^2 - (Subscript[k, 4] + Subscript[k, 5])^2)*(Subscript[k, 2]^4*(-2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(1655*Subscript[k, 4]*Subscript[k, 5]^3 + 337*Subscript[k, 5]^4 + 337*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(2636*Subscript[k, 4]^2 - 337*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(1655*Subscript[k, 4]^2 - 307*Subscript[k, UnderBar[45]]^2)) + 613*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(61*Subscript[k, 4]^4 + 367*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(612*Subscript[k, 5]^2 - 61*Subscript[k, UnderBar[45]]^2) + 61*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(367*Subscript[k, 5]^3 - 123*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 16*Subscript[k, 2]^3*Subscript[k, 3]*(45*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(13*Subscript[k, 4]^4 + 87*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(148*Subscript[k, 5]^2 - 13*Subscript[k, UnderBar[45]]^2) + 13*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(87*Subscript[k, 5]^3 - 35*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) - 2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(29*Subscript[k, 4]^4 + 143*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(228*Subscript[k, 5]^2 - 29*Subscript[k, UnderBar[45]]^2) + 29*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(143*Subscript[k, 5]^3 - 27*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + (Subscript[k, 3]^2 - (Subscript[k, 4] + Subscript[k, 5])^2)^2*(5*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - 2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(3*Subscript[k, 4]^4 + 23*Subscript[k, 4]^3*Subscript[k, 5] + 3*Subscript[k, 5]^4 - 3*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(40*Subscript[k, 5]^2 - 3*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(23*Subscript[k, 5]^3 - 11*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(Subscript[k, 4]^4 + 7*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-12*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(7*Subscript[k, 5]^3 - 3*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 8*Subscript[k, 2]*Subscript[k, 3]*(Subscript[k, 3]^2 - (Subscript[k, 4] + Subscript[k, 5])^2)*(11*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - 2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(7*Subscript[k, 4]^4 + 47*Subscript[k, 4]^3*Subscript[k, 5] + 7*Subscript[k, 5]^4 - 7*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(80*Subscript[k, 5]^2 - 7*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(47*Subscript[k, 5]^3 - 19*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + 3*(Subscript[k, 4] + Subscript[k, 5])^4*(Subscript[k, 4]^4 + 7*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-12*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(7*Subscript[k, 5]^3 - 3*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 2*Subscript[k, 2]^2*(-(Subscript[k, 3]^4*(Subscript[k, 4] + Subscript[k, 5])^2*(1669*Subscript[k, 4]*Subscript[k, 5]^3 + 329*Subscript[k, 5]^4 + 329*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 4]*Subscript[k, 5]*(1669*Subscript[k, 4]^2 - 353*Subscript[k, UnderBar[45]]^2) + Subscript[k, 5]^2*(2680*Subscript[k, 4]^2 - 329*Subscript[k, UnderBar[45]]^2))) + 199*Subscript[k, 3]^6*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^6*(11*Subscript[k, 4]^4 + 75*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(128*Subscript[k, 5]^2 - 11*Subscript[k, UnderBar[45]]^2) + 11*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(75*Subscript[k, 5]^3 - 31*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + 141*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^4*(Subscript[k, 4]^4 + 7*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-12*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(7*Subscript[k, 5]^3 - 3*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 40*Subscript[k, 2]^6*(Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 248*Subscript[k, 2]^5*Subscript[k, 3]*(Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)))) + 2*Subscript[k, UnderBar[12]]*(Subscript[k, 2]^4*Subscript[k, 3]*(-2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(5701*Subscript[k, 4]*Subscript[k, 5]^3 + 1195*Subscript[k, 5]^4 + 1195*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(9012*Subscript[k, 4]^2 - 1195*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(5701*Subscript[k, 4]^2 - 921*Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(2021*Subscript[k, 4]*Subscript[k, 5]^3 + 367*Subscript[k, 5]^4 + 367*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 4]*Subscript[k, 5]*(2021*Subscript[k, 4]^2 - 553*Subscript[k, UnderBar[45]]^2) + Subscript[k, 5]^2*(3308*Subscript[k, 4]^2 - 367*Subscript[k, UnderBar[45]]^2)) + 2023*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 2*Subscript[k, 2]^2*Subscript[k, 3]*(-(Subscript[k, 3]^4*(Subscript[k, 4] + Subscript[k, 5])^2*(7103*Subscript[k, 4]*Subscript[k, 5]^3 + 1499*Subscript[k, 5]^4 + 1499*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(11208*Subscript[k, 4]^2 - 1499*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(7103*Subscript[k, 4]^2 - 1107*Subscript[k, UnderBar[45]]^2))) + Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^4*(4817*Subscript[k, 4]*Subscript[k, 5]^3 + 775*Subscript[k, 5]^4 + 775*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 4]*Subscript[k, 5]*(4817*Subscript[k, 4]^2 - 1717*Subscript[k, UnderBar[45]]^2) + Subscript[k, 5]^2*(8084*Subscript[k, 4]^2 - 775*Subscript[k, UnderBar[45]]^2)) + 821*Subscript[k, 3]^6*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^6*(97*Subscript[k, 4]^4 + 657*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(1120*Subscript[k, 5]^2 - 97*Subscript[k, UnderBar[45]]^2) + 97*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(657*Subscript[k, 5]^3 - 269*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 2*Subscript[k, 2]^3*(-(Subscript[k, 3]^4*(Subscript[k, 4] + Subscript[k, 5])^2*(8653*Subscript[k, 4]*Subscript[k, 5]^3 + 1839*Subscript[k, 5]^4 + 1839*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(13628*Subscript[k, 4]^2 - 1839*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(8653*Subscript[k, 4]^2 - 1297*Subscript[k, UnderBar[45]]^2))) + Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^4*(3365*Subscript[k, 4]*Subscript[k, 5]^3 + 567*Subscript[k, 5]^4 + 567*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 4]*Subscript[k, 5]*(3365*Subscript[k, 4]^2 - 1097*Subscript[k, UnderBar[45]]^2) + Subscript[k, 5]^2*(5596*Subscript[k, 4]^2 - 567*Subscript[k, UnderBar[45]]^2)) + 1293*Subscript[k, 3]^6*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^6*(21*Subscript[k, 4]^4 + 127*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(212*Subscript[k, 5]^2 - 21*Subscript[k, UnderBar[45]]^2) + 21*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(127*Subscript[k, 5]^3 - 43*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + Subscript[k, 3]*(Subscript[k, 3]^2 - (Subscript[k, 4] + Subscript[k, 5])^2)^2*(39*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - 10*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(5*Subscript[k, 4]^4 + 33*Subscript[k, 4]^3*Subscript[k, 5] + 5*Subscript[k, 5]^4 - 5*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(56*Subscript[k, 5]^2 - 5*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(33*Subscript[k, 5]^3 - 13*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + 11*(Subscript[k, 4] + Subscript[k, 5])^4*(Subscript[k, 4]^4 + 7*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-12*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(7*Subscript[k, 5]^3 - 3*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + Subscript[k, 2]*(Subscript[k, 3]^2 - (Subscript[k, 4] + Subscript[k, 5])^2)*(-5*Subscript[k, 3]^4*(Subscript[k, 4] + Subscript[k, 5])^2*(785*Subscript[k, 4]*Subscript[k, 5]^3 + 133*Subscript[k, 5]^4 + 133*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 4]*Subscript[k, 5]*(785*Subscript[k, 4]^2 - 253*Subscript[k, UnderBar[45]]^2) + Subscript[k, 5]^2*(1304*Subscript[k, 4]^2 - 133*Subscript[k, UnderBar[45]]^2)) + 463*Subscript[k, 3]^6*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^6*(11*Subscript[k, 4]^4 + 75*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(128*Subscript[k, 5]^2 - 11*Subscript[k, UnderBar[45]]^2) + 11*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(75*Subscript[k, 5]^3 - 31*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + 213*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^4*(Subscript[k, 4]^4 + 7*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-12*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(7*Subscript[k, 5]^3 - 3*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 120*Subscript[k, 2]^6*Subscript[k, 3]*(Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 31*Subscript[k, 2]^5*(25*Subscript[k, 3]^2 - (Subscript[k, 4] + Subscript[k, 5])^2)*(Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)))) + Subscript[k, UnderBar[12]]^4*(Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^4*(911*Subscript[k, 4]*Subscript[k, 5]^3 + 189*Subscript[k, 5]^4 + 189*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(1444*Subscript[k, 4]^2 - 189*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(911*Subscript[k, 4]^2 - 155*Subscript[k, UnderBar[45]]^2)) - Subscript[k, 3]^4*(Subscript[k, 4] + Subscript[k, 5])^2*(2407*Subscript[k, 4]*Subscript[k, 5]^3 + 597*Subscript[k, 5]^4 + 597*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(3620*Subscript[k, 4]^2 - 597*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(2407*Subscript[k, 4]^2 - 19*Subscript[k, UnderBar[45]]^2)) + 40*Subscript[k, 2]^6*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 620*Subscript[k, 2]^5*Subscript[k, 3]*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 415*Subscript[k, 3]^6*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^6*(7*Subscript[k, 4]^4 + 37*Subscript[k, 4]^3*Subscript[k, 5] + 7*Subscript[k, 5]^4 - 7*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(60*Subscript[k, 5]^2 - 7*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(37*Subscript[k, 5]^3 - 9*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + Subscript[k, 2]^4*(-((Subscript[k, 4] + Subscript[k, 5])^2*(429*Subscript[k, 4]*Subscript[k, 5]^3 + 107*Subscript[k, 5]^4 + 107*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(644*Subscript[k, 4]^2 - 107*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(429*Subscript[k, 4]^2 - Subscript[k, UnderBar[45]]^2))) + 2927*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 8*Subscript[k, 2]^3*(-(Subscript[k, 3]*(Subscript[k, 4] + Subscript[k, 5])^2*(505*Subscript[k, 4]*Subscript[k, 5]^3 + 121*Subscript[k, 5]^4 + 121*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(768*Subscript[k, 4]^2 - 121*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(505*Subscript[k, 4]^2 - 21*Subscript[k, UnderBar[45]]^2))) + 757*Subscript[k, 3]^3*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 4*Subscript[k, 2]*Subscript[k, 3]*(-2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(1271*Subscript[k, 4]*Subscript[k, 5]^3 + 281*Subscript[k, 5]^4 + 281*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(1980*Subscript[k, 4]^2 - 281*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(1271*Subscript[k, 4]^2 - 147*Subscript[k, UnderBar[45]]^2)) + 683*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(71*Subscript[k, 4]^4 + 373*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(604*Subscript[k, 5]^2 - 71*Subscript[k, UnderBar[45]]^2) + 71*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(373*Subscript[k, 5]^3 - 89*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 2*Subscript[k, 2]^2*(-2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(2728*Subscript[k, 4]*Subscript[k, 5]^3 + 613*Subscript[k, 5]^4 + 613*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(4230*Subscript[k, 4]^2 - 613*Subscript[k, UnderBar[45]]^2) + 4*Subscript[k, 4]*Subscript[k, 5]*(682*Subscript[k, 4]^2 - 69*Subscript[k, UnderBar[45]]^2)) + 3013*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 37*(Subscript[k, 4] + Subscript[k, 5])^4*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)))) + Subscript[k, UnderBar[12]]^6*(23*Subscript[k, 2]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 128*Subscript[k, 2]^3*Subscript[k, 3]*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 23*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(3*Subscript[k, 4]^4 + 13*Subscript[k, 4]^3*Subscript[k, 5] + 3*Subscript[k, 5]^4 - 3*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(20*Subscript[k, 5]^2 - 3*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(13*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) - 2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(13*Subscript[k, 4]^4 + 53*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(80*Subscript[k, 5]^2 - 13*Subscript[k, UnderBar[45]]^2) + 13*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(53*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + 16*Subscript[k, 2]*Subscript[k, 3]*(8*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(4*Subscript[k, 4]^4 + 19*Subscript[k, 4]^3*Subscript[k, 5] + 4*Subscript[k, 5]^4 - 4*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(30*Subscript[k, 5]^2 - 4*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(19*Subscript[k, 5]^3 - 3*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 2*Subscript[k, 2]^2*(105*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(13*Subscript[k, 4]^4 + 53*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(80*Subscript[k, 5]^2 - 13*Subscript[k, UnderBar[45]]^2) + 13*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(53*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)))) + 2*Subscript[k, UnderBar[12]]^5*(31*Subscript[k, 2]^5*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 253*Subscript[k, 2]^4*Subscript[k, 3]*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 2*Subscript[k, 2]^2*Subscript[k, 3]*(-((Subscript[k, 4] + Subscript[k, 5])^2*(463*Subscript[k, 4]*Subscript[k, 5]^3 + 103*Subscript[k, 5]^4 + 103*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(720*Subscript[k, 4]^2 - 103*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(463*Subscript[k, 4]^2 - 51*Subscript[k, UnderBar[45]]^2))) + 443*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + Subscript[k, 2]*(-2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(661*Subscript[k, 4]*Subscript[k, 5]^3 + 141*Subscript[k, 5]^4 + 141*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(1040*Subscript[k, 4]^2 - 141*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(661*Subscript[k, 4]^2 - 97*Subscript[k, UnderBar[45]]^2)) + 463*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(11*Subscript[k, 4]^4 + 53*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(84*Subscript[k, 5]^2 - 11*Subscript[k, UnderBar[45]]^2) + 11*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(53*Subscript[k, 5]^3 - 9*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + Subscript[k, 3]*(77*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(17*Subscript[k, 4]^4 + 79*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(124*Subscript[k, 5]^2 - 17*Subscript[k, UnderBar[45]]^2) + 17*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(79*Subscript[k, 5]^3 - 11*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) - 2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(47*Subscript[k, 4]^4 + 191*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(288*Subscript[k, 5]^2 - 47*Subscript[k, UnderBar[45]]^2) + 47*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(191*Subscript[k, 5]^3 - 3*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + Subscript[k, 2]^3*(722*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - 2*(Subscript[k, 4] + Subscript[k, 5])^2*(21*Subscript[k, 4]^4 + 85*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(128*Subscript[k, 5]^2 - 21*Subscript[k, UnderBar[45]]^2) + 21*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(85*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))))) + 2*Subscript[k, 1]^3*(8*(Subscript[k, 2] + Subscript[k, 3])*Subscript[k, UnderBar[12]]^6*(-((Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 4*Subscript[k, 4]^3*Subscript[k, 5] + 4*Subscript[k, 4]*Subscript[k, 5]^3 + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-6*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 2*Subscript[k, 2]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 6*Subscript[k, 2]*Subscript[k, 3]*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 2*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 2*Subscript[k, UnderBar[12]]^3*(-(Subscript[k, 3]^4*(Subscript[k, 4] + Subscript[k, 5])^2*(1254*Subscript[k, 4]*Subscript[k, 5]^3 + 305*Subscript[k, 5]^4 + 305*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(1898*Subscript[k, 4]^2 - 305*Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 4]*Subscript[k, 5]*(627*Subscript[k, 4]^2 - 17*Subscript[k, UnderBar[45]]^2))) - (Subscript[k, 4] + Subscript[k, 5])^6*(3*Subscript[k, 4]^4 + 16*Subscript[k, 4]^3*Subscript[k, 5] + 3*Subscript[k, 5]^4 - 3*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(26*Subscript[k, 5]^2 - 3*Subscript[k, UnderBar[45]]^2) - 4*Subscript[k, 4]*Subscript[k, 5]*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 129*Subscript[k, 2]^5*Subscript[k, 3]*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 259*Subscript[k, 3]^6*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^4*(81*Subscript[k, 4]^4 + 413*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(664*Subscript[k, 5]^2 - 81*Subscript[k, UnderBar[45]]^2) + 81*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(413*Subscript[k, 5]^3 - 89*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + 55*Subscript[k, 2]^4*(-((Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 4*Subscript[k, 4]^3*Subscript[k, 5] + 4*Subscript[k, 4]*Subscript[k, 5]^3 + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-6*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 17*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 2*Subscript[k, 2]^3*(-(Subscript[k, 3]*(Subscript[k, 4] + Subscript[k, 5])^2*(887*Subscript[k, 4]*Subscript[k, 5]^3 + 215*Subscript[k, 5]^4 + 215*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(1344*Subscript[k, 4]^2 - 215*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(887*Subscript[k, 4]^2 - 27*Subscript[k, UnderBar[45]]^2))) + 1259*Subscript[k, 3]^3*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + Subscript[k, 2]*Subscript[k, 3]*(-2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(2343*Subscript[k, 4]*Subscript[k, 5]^3 + 535*Subscript[k, 5]^4 + 535*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(3616*Subscript[k, 4]^2 - 535*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(2343*Subscript[k, 4]^2 - 203*Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(691*Subscript[k, 4]*Subscript[k, 5]^3 + 125*Subscript[k, 5]^4 + 125*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 4]*Subscript[k, 5]*(691*Subscript[k, 4]^2 - 191*Subscript[k, UnderBar[45]]^2) + Subscript[k, 5]^2*(1132*Subscript[k, 4]^2 - 125*Subscript[k, UnderBar[45]]^2)) + 1553*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 2*Subscript[k, 2]^2*(1503*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(548*Subscript[k, 4]^4 + 2335*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(3574*Subscript[k, 5]^2 - 548*Subscript[k, UnderBar[45]]^2) + 548*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(2335*Subscript[k, 5]^3 - 143*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(21*Subscript[k, 4]^4 + 106*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(170*Subscript[k, 5]^2 - 21*Subscript[k, UnderBar[45]]^2) + 21*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(106*Subscript[k, 5]^3 - 22*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)))) + 2*Subscript[k, UnderBar[12]]^2*(43*Subscript[k, 2]^5*(-((Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 4*Subscript[k, 4]^3*Subscript[k, 5] + 4*Subscript[k, 4]*Subscript[k, 5]^3 + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-6*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 5*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 2*Subscript[k, 2]^2*Subscript[k, 3]*((Subscript[k, 4] + Subscript[k, 5])^4*(757*Subscript[k, 4]*Subscript[k, 5]^3 + 131*Subscript[k, 5]^4 + 131*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 4]*Subscript[k, 5]*(757*Subscript[k, 4]^2 - 233*Subscript[k, UnderBar[45]]^2) + Subscript[k, 5]^2*(1252*Subscript[k, 4]^2 - 131*Subscript[k, UnderBar[45]]^2)) - 6*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(817*Subscript[k, 4]*Subscript[k, 5]^3 + 181*Subscript[k, 5]^4 + 181*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(1272*Subscript[k, 4]^2 - 181*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(817*Subscript[k, 4]^2 - 93*Subscript[k, UnderBar[45]]^2)) + 1467*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + Subscript[k, 3]*(Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^4*(861*Subscript[k, 4]*Subscript[k, 5]^3 + 155*Subscript[k, 5]^4 + 155*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 4]*Subscript[k, 5]*(861*Subscript[k, 4]^2 - 241*Subscript[k, UnderBar[45]]^2) + Subscript[k, 5]^2*(1412*Subscript[k, 4]^2 - 155*Subscript[k, UnderBar[45]]^2)) - Subscript[k, 3]^4*(Subscript[k, 4] + Subscript[k, 5])^2*(1407*Subscript[k, 4]*Subscript[k, 5]^3 + 323*Subscript[k, 5]^4 + 323*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(2168*Subscript[k, 4]^2 - 323*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(1407*Subscript[k, 4]^2 - 115*Subscript[k, UnderBar[45]]^2)) + 185*Subscript[k, 3]^6*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^6*(17*Subscript[k, 4]^4 + 105*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(176*Subscript[k, 5]^2 - 17*Subscript[k, UnderBar[45]]^2) + 17*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(105*Subscript[k, 5]^3 - 37*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 2*Subscript[k, 2]^3*(1431*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(688*Subscript[k, 4]^4 + 3075*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(4774*Subscript[k, 5]^2 - 688*Subscript[k, UnderBar[45]]^2) + 688*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(3075*Subscript[k, 5]^3 - 323*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(25*Subscript[k, 4]^4 + 126*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(202*Subscript[k, 5]^2 - 25*Subscript[k, UnderBar[45]]^2) + 25*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(126*Subscript[k, 5]^3 - 26*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + Subscript[k, 2]*(-(Subscript[k, 3]^4*(Subscript[k, 4] + Subscript[k, 5])^2*(6838*Subscript[k, 4]^3*Subscript[k, 5] + 6838*Subscript[k, 4]*Subscript[k, 5]^3 + 1497*Subscript[k, 5]^4 - 850*Subscript[k, 4]*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2 + 1497*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(10682*Subscript[k, 4]^2 - 1497*Subscript[k, UnderBar[45]]^2))) + Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^4*(2357*Subscript[k, 4]*Subscript[k, 5]^3 + 393*Subscript[k, 5]^4 + 393*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 4]*Subscript[k, 5]*(2357*Subscript[k, 4]^2 - 785*Subscript[k, UnderBar[45]]^2) + Subscript[k, 5]^2*(3928*Subscript[k, 4]^2 - 393*Subscript[k, UnderBar[45]]^2)) + 1307*Subscript[k, 3]^6*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^6*(11*Subscript[k, 4]^4 + 64*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(106*Subscript[k, 5]^2 - 11*Subscript[k, UnderBar[45]]^2) + 11*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(64*Subscript[k, 5]^3 - 20*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 55*Subscript[k, 2]^4*Subscript[k, 3]*(23*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(7*Subscript[k, 4]^4 + 31*Subscript[k, 4]^3*Subscript[k, 5] + 7*Subscript[k, 5]^4 - 7*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(48*Subscript[k, 5]^2 - 7*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(31*Subscript[k, 5]^3 - 3*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)))) + Subscript[k, UnderBar[12]]*(4*Subscript[k, 2]^3*Subscript[k, 3]*(-2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(1981*Subscript[k, 4]*Subscript[k, 5]^3 + 415*Subscript[k, 5]^4 + 415*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(3132*Subscript[k, 4]^2 - 415*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(1981*Subscript[k, 4]^2 - 321*Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(701*Subscript[k, 4]*Subscript[k, 5]^3 + 127*Subscript[k, 5]^4 + 127*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 4]*Subscript[k, 5]*(701*Subscript[k, 4]^2 - 193*Subscript[k, UnderBar[45]]^2) + Subscript[k, 5]^2*(1148*Subscript[k, 4]^2 - 127*Subscript[k, UnderBar[45]]^2)) + 703*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 2*Subscript[k, 2]*Subscript[k, 3]*(3*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^4*(983*Subscript[k, 4]*Subscript[k, 5]^3 + 161*Subscript[k, 5]^4 + 161*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 4]*Subscript[k, 5]*(983*Subscript[k, 4]^2 - 339*Subscript[k, UnderBar[45]]^2) + Subscript[k, 5]^2*(1644*Subscript[k, 4]^2 - 161*Subscript[k, UnderBar[45]]^2)) - 9*Subscript[k, 3]^4*(Subscript[k, 4] + Subscript[k, 5])^2*(483*Subscript[k, 4]*Subscript[k, 5]^3 + 103*Subscript[k, 5]^4 + 103*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(760*Subscript[k, 4]^2 - 103*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(483*Subscript[k, 4]^2 - 71*Subscript[k, UnderBar[45]]^2)) + 505*Subscript[k, 3]^6*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^6*(61*Subscript[k, 4]^4 + 405*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(688*Subscript[k, 5]^2 - 61*Subscript[k, UnderBar[45]]^2) + 61*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(405*Subscript[k, 5]^3 - 161*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 2*Subscript[k, 2]^2*(-(Subscript[k, 3]^4*(Subscript[k, 4] + Subscript[k, 5])^2*(8653*Subscript[k, 4]*Subscript[k, 5]^3 + 1839*Subscript[k, 5]^4 + 1839*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(13628*Subscript[k, 4]^2 - 1839*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(8653*Subscript[k, 4]^2 - 1297*Subscript[k, UnderBar[45]]^2))) + Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^4*(3365*Subscript[k, 4]*Subscript[k, 5]^3 + 567*Subscript[k, 5]^4 + 567*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 4]*Subscript[k, 5]*(3365*Subscript[k, 4]^2 - 1097*Subscript[k, UnderBar[45]]^2) + Subscript[k, 5]^2*(5596*Subscript[k, 4]^2 - 567*Subscript[k, UnderBar[45]]^2)) + 1293*Subscript[k, 3]^6*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^6*(21*Subscript[k, 4]^4 + 127*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(212*Subscript[k, 5]^2 - 21*Subscript[k, UnderBar[45]]^2) + 21*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(127*Subscript[k, 5]^3 - 43*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + (Subscript[k, 3]^2 - (Subscript[k, 4] + Subscript[k, 5])^2)*(119*Subscript[k, 3]^6*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^4*(61*Subscript[k, 4]^4 + 395*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(668*Subscript[k, 5]^2 - 61*Subscript[k, UnderBar[45]]^2) + 61*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(395*Subscript[k, 5]^3 - 151*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) - 3*Subscript[k, 3]^4*(Subscript[k, 4] + Subscript[k, 5])^2*(59*Subscript[k, 4]^4 + 319*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(520*Subscript[k, 5]^2 - 59*Subscript[k, UnderBar[45]]^2) + 59*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(319*Subscript[k, 5]^3 - 83*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^6*(3*Subscript[k, 4]^4 + 19*Subscript[k, 4]^3*Subscript[k, 5] + 3*Subscript[k, 5]^4 - 3*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(32*Subscript[k, 5]^2 - 3*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(19*Subscript[k, 5]^3 - 7*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 258*Subscript[k, 2]^5*Subscript[k, 3]*(Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 55*Subscript[k, 2]^4*(25*Subscript[k, 3]^2 - (Subscript[k, 4] + Subscript[k, 5])^2)*(Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)))) + (Subscript[k, 3]^2 - (Subscript[k, 4] + Subscript[k, 5])^2)*(2*Subscript[k, 2]^3*(-2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(575*Subscript[k, 4]*Subscript[k, 5]^3 + 117*Subscript[k, 5]^4 + 117*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(916*Subscript[k, 4]^2 - 117*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(575*Subscript[k, 4]^2 - 107*Subscript[k, UnderBar[45]]^2)) + 213*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(21*Subscript[k, 4]^4 + 127*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(212*Subscript[k, 5]^2 - 21*Subscript[k, UnderBar[45]]^2) + 21*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(127*Subscript[k, 5]^3 - 43*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 8*Subscript[k, 2]^2*Subscript[k, 3]*(45*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(13*Subscript[k, 4]^4 + 87*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(148*Subscript[k, 5]^2 - 13*Subscript[k, UnderBar[45]]^2) + 13*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(87*Subscript[k, 5]^3 - 35*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) - 2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(29*Subscript[k, 4]^4 + 143*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(228*Subscript[k, 5]^2 - 29*Subscript[k, UnderBar[45]]^2) + 29*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(143*Subscript[k, 5]^3 - 27*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 4*Subscript[k, 3]*(3*Subscript[k, 3]^4 - 4*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2 + (Subscript[k, 4] + Subscript[k, 5])^4)*(Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 7*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-12*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(7*Subscript[k, 5]^3 - 3*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 43*Subscript[k, 2]^5*(Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 220*Subscript[k, 2]^4*Subscript[k, 3]*(Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + Subscript[k, 2]*(123*Subscript[k, 3]^6*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^4*(89*Subscript[k, 4]^4 + 607*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(1036*Subscript[k, 5]^2 - 89*Subscript[k, UnderBar[45]]^2) + 89*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(607*Subscript[k, 5]^3 - 251*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^6*(7*Subscript[k, 4]^4 + 47*Subscript[k, 4]^3*Subscript[k, 5] + 7*Subscript[k, 5]^4 - 7*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(80*Subscript[k, 5]^2 - 7*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(47*Subscript[k, 5]^3 - 19*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) - 205*Subscript[k, 3]^4*(Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)))) + Subscript[k, UnderBar[12]]^5*(55*Subscript[k, 2]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 352*Subscript[k, 2]^3*Subscript[k, 3]*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 119*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(3*Subscript[k, 4]^4 + 13*Subscript[k, 4]^3*Subscript[k, 5] + 3*Subscript[k, 5]^4 - 3*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(20*Subscript[k, 5]^2 - 3*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(13*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) - 2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(37*Subscript[k, 4]^4 + 149*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(224*Subscript[k, 5]^2 - 37*Subscript[k, UnderBar[45]]^2) + 37*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(149*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + 16*Subscript[k, 2]*Subscript[k, 3]*(34*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(8*Subscript[k, 4]^4 + 35*Subscript[k, 4]^3*Subscript[k, 5] + 8*Subscript[k, 5]^4 - 8*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(54*Subscript[k, 5]^2 - 8*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(35*Subscript[k, 5]^3 - 3*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + Subscript[k, 2]^2*(722*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - 2*(Subscript[k, 4] + Subscript[k, 5])^2*(21*Subscript[k, 4]^4 + 85*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(128*Subscript[k, 5]^2 - 21*Subscript[k, UnderBar[45]]^2) + 21*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(85*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)))) + Subscript[k, UnderBar[12]]^4*(43*Subscript[k, 2]^5*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 550*Subscript[k, 2]^4*Subscript[k, 3]*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 4*Subscript[k, 2]^2*(-(Subscript[k, 3]*(Subscript[k, 4] + Subscript[k, 5])^2*(505*Subscript[k, 4]*Subscript[k, 5]^3 + 121*Subscript[k, 5]^4 + 121*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(768*Subscript[k, 4]^2 - 121*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(505*Subscript[k, 4]^2 - 21*Subscript[k, UnderBar[45]]^2))) + 757*Subscript[k, 3]^3*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + Subscript[k, 2]*(-2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(1657*Subscript[k, 4]*Subscript[k, 5]^3 + 381*Subscript[k, 5]^4 + 381*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(2552*Subscript[k, 4]^2 - 381*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(1657*Subscript[k, 4]^2 - 133*Subscript[k, UnderBar[45]]^2)) + 1859*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(23*Subscript[k, 4]^4 + 113*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(180*Subscript[k, 5]^2 - 23*Subscript[k, UnderBar[45]]^2) + 23*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(113*Subscript[k, 5]^3 - 21*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 2*Subscript[k, 2]^3*(1017*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(37*Subscript[k, 4]^4 + 149*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(224*Subscript[k, 5]^2 - 37*Subscript[k, UnderBar[45]]^2) + 37*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(149*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 2*Subscript[k, 3]*(179*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(19*Subscript[k, 4]^4 + 89*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(140*Subscript[k, 5]^2 - 19*Subscript[k, UnderBar[45]]^2) + 19*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(89*Subscript[k, 5]^3 - 13*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) - 2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(75*Subscript[k, 4]^4 + 301*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(452*Subscript[k, 5]^2 - 75*Subscript[k, UnderBar[45]]^2) + 75*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(301*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))))) + 2*Subscript[k, 1]^5*(4*(Subscript[k, 2] + Subscript[k, 3])*Subscript[k, UnderBar[12]]^6*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + Subscript[k, UnderBar[12]]^5*(31*Subscript[k, 2]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 88*Subscript[k, 2]*Subscript[k, 3]*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 47*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(3*Subscript[k, 4]^4 + 11*Subscript[k, 4]^3*Subscript[k, 5] + 3*Subscript[k, 5]^4 - 3*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(16*Subscript[k, 5]^2 - 3*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(11*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 2*Subscript[k, UnderBar[12]]^3*((Subscript[k, 4] + Subscript[k, 5])^4*(3*Subscript[k, 4]^4 + 14*Subscript[k, 4]^3*Subscript[k, 5] + 3*Subscript[k, 5]^4 - 3*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(22*Subscript[k, 5]^2 - 3*Subscript[k, UnderBar[45]]^2) - 2*Subscript[k, 4]*Subscript[k, 5]*(-7*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 129*Subscript[k, 2]^3*Subscript[k, 3]*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 201*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(76*Subscript[k, 4]^4 + 305*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(458*Subscript[k, 5]^2 - 76*Subscript[k, UnderBar[45]]^2) + 76*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(305*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + 31*Subscript[k, 2]^2*(-((Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 4*Subscript[k, 4]^3*Subscript[k, 5] + 4*Subscript[k, 4]*Subscript[k, 5]^3 + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-6*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 17*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + Subscript[k, 2]*Subscript[k, 3]*(-((Subscript[k, 4] + Subscript[k, 5])^2*(445*Subscript[k, 4]*Subscript[k, 5]^3 + 109*Subscript[k, 5]^4 + 109*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(672*Subscript[k, 4]^2 - 109*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(445*Subscript[k, 4]^2 - 9*Subscript[k, UnderBar[45]]^2))) + 633*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)))) + 2*Subscript[k, UnderBar[12]]^2*(43*Subscript[k, 2]^3*(-((Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 4*Subscript[k, 4]^3*Subscript[k, 5] + 4*Subscript[k, 4]*Subscript[k, 5]^3 + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-6*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 5*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + Subscript[k, 2]*(719*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(348*Subscript[k, 4]^4 + 1549*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(2402*Subscript[k, 5]^2 - 348*Subscript[k, UnderBar[45]]^2) + 348*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(1549*Subscript[k, 5]^3 - 157*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(13*Subscript[k, 4]^4 + 64*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(102*Subscript[k, 5]^2 - 13*Subscript[k, UnderBar[45]]^2) + 13*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(64*Subscript[k, 5]^3 - 12*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + Subscript[k, 3]*(195*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(19*Subscript[k, 4]^4 + 101*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(164*Subscript[k, 5]^2 - 19*Subscript[k, UnderBar[45]]^2) + 19*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(101*Subscript[k, 5]^3 - 25*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) - 6*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(25*Subscript[k, 4]^4 + 109*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(168*Subscript[k, 5]^2 - 25*Subscript[k, UnderBar[45]]^2) + 25*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(109*Subscript[k, 5]^3 - 9*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 31*Subscript[k, 2]^2*Subscript[k, 3]*(23*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(7*Subscript[k, 4]^4 + 31*Subscript[k, 4]^3*Subscript[k, 5] + 7*Subscript[k, 5]^4 - 7*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(48*Subscript[k, 5]^2 - 7*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(31*Subscript[k, 5]^3 - 3*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)))) + (Subscript[k, 3]^2 - (Subscript[k, 4] + Subscript[k, 5])^2)*(Subscript[k, 2]*(107*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - 2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(59*Subscript[k, 4]^4 + 289*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(460*Subscript[k, 5]^2 - 59*Subscript[k, UnderBar[45]]^2) + 59*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(289*Subscript[k, 5]^3 - 53*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^4*(11*Subscript[k, 4]^4 + 65*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(108*Subscript[k, 5]^2 - 11*Subscript[k, UnderBar[45]]^2) + 11*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(65*Subscript[k, 5]^3 - 21*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 8*Subscript[k, 3]*((Subscript[k, 4] + Subscript[k, 5])^6*(Subscript[k, 4]^2 + 4*Subscript[k, 4]*Subscript[k, 5] + Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + 3*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(4*Subscript[k, 4]^4 + 19*Subscript[k, 4]^3*Subscript[k, 5] + 4*Subscript[k, 5]^4 - 4*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(30*Subscript[k, 5]^2 - 4*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(19*Subscript[k, 5]^3 - 3*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 43*Subscript[k, 2]^3*(Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 124*Subscript[k, 2]^2*Subscript[k, 3]*(Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)))) + Subscript[k, UnderBar[12]]*(171*Subscript[k, 3]^6*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - Subscript[k, 3]^4*(Subscript[k, 4] + Subscript[k, 5])^2*(249*Subscript[k, 4]^4 + 1139*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(1780*Subscript[k, 5]^2 - 249*Subscript[k, UnderBar[45]]^2) + 249*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(1139*Subscript[k, 5]^3 - 143*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^4*(81*Subscript[k, 4]^4 + 451*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(740*Subscript[k, 5]^2 - 81*Subscript[k, UnderBar[45]]^2) + 81*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(451*Subscript[k, 5]^3 - 127*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^6*(3*Subscript[k, 4]^4 + 17*Subscript[k, 4]^3*Subscript[k, 5] + 3*Subscript[k, 5]^4 - 3*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(28*Subscript[k, 5]^2 - 3*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(17*Subscript[k, 5]^3 - 5*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + 2*Subscript[k, 2]*Subscript[k, 3]*(-2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*(995*Subscript[k, 4]*Subscript[k, 5]^3 + 209*Subscript[k, 5]^4 + 209*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(1572*Subscript[k, 4]^2 - 209*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(995*Subscript[k, 4]^2 - 159*Subscript[k, UnderBar[45]]^2)) + 353*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 5*(Subscript[k, 4] + Subscript[k, 5])^4*(13*Subscript[k, 4]^4 + 71*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(116*Subscript[k, 5]^2 - 13*Subscript[k, UnderBar[45]]^2) + 13*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(71*Subscript[k, 5]^3 - 19*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 258*Subscript[k, 2]^3*Subscript[k, 3]*(Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2))) + 31*Subscript[k, 2]^2*(25*Subscript[k, 3]^2 - (Subscript[k, 4] + Subscript[k, 5])^2)*(Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^4 + 5*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-8*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(5*Subscript[k, 5]^3 - Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)))) + Subscript[k, UnderBar[12]]^4*(43*Subscript[k, 2]^3*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + 310*Subscript[k, 2]^2*Subscript[k, 3]*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) + Subscript[k, 2]*(-((Subscript[k, 4] + Subscript[k, 5])^2*(75*Subscript[k, 4]*Subscript[k, 5]^3 + 19*Subscript[k, 5]^4 + 19*Subscript[k, 4]^2*(Subscript[k, 4] - Subscript[k, UnderBar[45]])*(Subscript[k, 4] + Subscript[k, UnderBar[45]]) + Subscript[k, 5]^2*(112*Subscript[k, 4]^2 - 19*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(75*Subscript[k, 4]^2 + Subscript[k, UnderBar[45]]^2))) + 511*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2))) + 2*(101*Subscript[k, 3]^3*(Subscript[k, 4]^4 + 3*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 - Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 4]^2*(-4*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*Subscript[k, 5]*(3*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)) - Subscript[k, 3]*(Subscript[k, 4] + Subscript[k, 5])^2*(17*Subscript[k, 4]^4 + 65*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 4]^2*(96*Subscript[k, 5]^2 - 17*Subscript[k, UnderBar[45]]^2) + 17*Subscript[k, 5]^2*(Subscript[k, 5]^2 - Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(65*Subscript[k, 5]^3 + 3*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)))))))/((Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4] - Subscript[k, 5])^4*(Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4] + Subscript[k, 5])^4*(Subscript[k, 3] - Subscript[k, 4] - Subscript[k, 5] + Subscript[k, UnderBar[12]])^3*(Subscript[k, 3] + Subscript[k, 4] + Subscript[k, 5] + Subscript[k, UnderBar[12]])^3*(Subscript[k, 4] + Subscript[k, 5] - Subscript[k, UnderBar[45]])^2*(Subscript[k, 4] + Subscript[k, 5] + Subscript[k, UnderBar[45]])^2) - (Subscript[k, 1]^15 + 2*Subscript[k, 1]^14*(9*Subscript[k, 2] + 7*Subscript[k, 3]) - Subscript[k, 1]^13*(-144*Subscript[k, 2]^2 - 238*Subscript[k, 2]*Subscript[k, 3] - 89*Subscript[k, 3]^2 + 3*Subscript[k, 4]^2 + 8*Subscript[k, 4]*Subscript[k, 5] + 3*Subscript[k, 5]^2 + Subscript[k, UnderBar[12]]^2 + 2*Subscript[k, UnderBar[45]]^2) + Subscript[k, 1]^11*(2223*Subscript[k, 2]^4 + 7868*Subscript[k, 2]^3*Subscript[k, 3] + 880*Subscript[k, 3]^4 - 174*Subscript[k, 3]^2*Subscript[k, 4]^2 + 3*Subscript[k, 4]^4 + 16*Subscript[k, 4]*Subscript[k, 5]^3 + 3*Subscript[k, 5]^4 - 110*Subscript[k, 3]^2*Subscript[k, UnderBar[45]]^2 + 6*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, UnderBar[45]]^4 + Subscript[k, 2]^2*(9835*Subscript[k, 3]^2 - 311*Subscript[k, 4]^2 - 888*Subscript[k, 4]*Subscript[k, 5] - 311*Subscript[k, 5]^2 - 200*Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 2]*Subscript[k, 3]*(2537*Subscript[k, 3]^2 - 241*Subscript[k, 4]^2 - 720*Subscript[k, 4]*Subscript[k, 5] - 241*Subscript[k, 5]^2 - 151*Subscript[k, UnderBar[45]]^2) + 16*Subscript[k, 4]*Subscript[k, 5]*(-32*Subscript[k, 3]^2 + Subscript[k, 4]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, UnderBar[12]]^2*(-89*Subscript[k, 2]^2 - 182*Subscript[k, 2]*Subscript[k, 3] - 89*Subscript[k, 3]^2 + 3*Subscript[k, 4]^2 + 8*Subscript[k, 4]*Subscript[k, 5] + 3*Subscript[k, 5]^2 + 2*Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 5]^2*(-87*Subscript[k, 3]^2 + 13*Subscript[k, 4]^2 + 3*Subscript[k, UnderBar[45]]^2)) - Subscript[k, 1]^12*(-689*Subscript[k, 2]^3 - 1778*Subscript[k, 2]^2*Subscript[k, 3] + 14*(Subscript[k, 2] + Subscript[k, 3])*Subscript[k, UnderBar[12]]^2 + 2*Subscript[k, 2]*(-710*Subscript[k, 3]^2 + 23*Subscript[k, 4]^2 + 64*Subscript[k, 4]*Subscript[k, 5] + 23*Subscript[k, 5]^2 + 15*Subscript[k, UnderBar[45]]^2) + Subscript[k, 3]*(-341*Subscript[k, 3]^2 + 34*Subscript[k, 4]^2 + 96*Subscript[k, 4]*Subscript[k, 5] + 34*Subscript[k, 5]^2 + 22*Subscript[k, UnderBar[45]]^2)) - Subscript[k, 1]^9*(-8866*Subscript[k, 2]^6 - 48818*Subscript[k, 2]^5*Subscript[k, 3] - 2178*Subscript[k, 3]^6 + 1074*Subscript[k, 3]^4*Subscript[k, 4]^2 - 101*Subscript[k, 3]^2*Subscript[k, 4]^4 + Subscript[k, 4]^6 + 8*Subscript[k, 4]*Subscript[k, 5]^5 + Subscript[k, 5]^6 + 660*Subscript[k, 3]^4*Subscript[k, UnderBar[45]]^2 - 188*Subscript[k, 3]^2*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 + 6*Subscript[k, 4]^4*Subscript[k, UnderBar[45]]^2 - 29*Subscript[k, 3]^2*Subscript[k, UnderBar[45]]^4 + 3*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^4 - 110*Subscript[k, 2]^4*(973*Subscript[k, 3]^2 - 30*Subscript[k, 4]^2 - 88*Subscript[k, 4]*Subscript[k, 5] - 30*Subscript[k, 5]^2 - 19*Subscript[k, UnderBar[45]]^2) + 32*Subscript[k, 4]*Subscript[k, 5]^3*(-18*Subscript[k, 3]^2 + Subscript[k, 4]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 5]^4*(-101*Subscript[k, 3]^2 + 23*Subscript[k, 4]^2 + 6*Subscript[k, UnderBar[45]]^2) + 10*Subscript[k, 2]^3*Subscript[k, 3]*(-11921*Subscript[k, 3]^2 + 1081*Subscript[k, 4]^2 + 3408*Subscript[k, 4]*Subscript[k, 5] + 1081*Subscript[k, 5]^2 + 655*Subscript[k, UnderBar[45]]^2) + 8*Subscript[k, 4]*Subscript[k, 5]*(414*Subscript[k, 3]^4 + Subscript[k, 4]^4 + 4*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, UnderBar[45]]^4 - 72*Subscript[k, 3]^2*(Subscript[k, 4]^2 + Subscript[k, UnderBar[45]]^2)) + Subscript[k, UnderBar[12]]^2*(880*Subscript[k, 2]^4 + 3710*Subscript[k, 2]^3*Subscript[k, 3] + 880*Subscript[k, 3]^4 + 3*Subscript[k, 4]^4 + 16*Subscript[k, 4]*Subscript[k, 5]^3 + 3*Subscript[k, 5]^4 + 6*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, UnderBar[45]]^4 + 2*Subscript[k, 2]*Subscript[k, 3]*(1855*Subscript[k, 3]^2 - 173*Subscript[k, 4]^2 - 528*Subscript[k, 4]*Subscript[k, 5] - 173*Subscript[k, 5]^2 - 107*Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 2]^2*(2830*Subscript[k, 3]^2 - 87*Subscript[k, 4]^2 - 256*Subscript[k, 4]*Subscript[k, 5] - 87*Subscript[k, 5]^2 - 55*Subscript[k, UnderBar[45]]^2) + 16*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 4]^2 + Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 5]^2*(13*Subscript[k, 4]^2 + 3*Subscript[k, UnderBar[45]]^2) - 2*Subscript[k, 3]^2*(87*Subscript[k, 4]^2 + 256*Subscript[k, 4]*Subscript[k, 5] + 87*Subscript[k, 5]^2 + 55*Subscript[k, UnderBar[45]]^2)) + Subscript[k, 5]^2*(1074*Subscript[k, 3]^4 + 23*Subscript[k, 4]^4 + 52*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 + 3*Subscript[k, UnderBar[45]]^4 - 2*Subscript[k, 3]^2*(475*Subscript[k, 4]^2 + 94*Subscript[k, UnderBar[45]]^2)) - 2*Subscript[k, 2]*Subscript[k, 3]*(10248*Subscript[k, 3]^4 + 149*Subscript[k, 4]^4 + 840*Subscript[k, 4]^3*Subscript[k, 5] + 149*Subscript[k, 5]^4 + 269*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 44*Subscript[k, UnderBar[45]]^4 + 840*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(1382*Subscript[k, 5]^2 + 269*Subscript[k, UnderBar[45]]^2) - 6*Subscript[k, 3]^2*(531*Subscript[k, 4]^2 + 1720*Subscript[k, 4]*Subscript[k, 5] + 531*Subscript[k, 5]^2 + 316*Subscript[k, UnderBar[45]]^2)) - 2*Subscript[k, 2]^2*(35225*Subscript[k, 3]^4 + 105*Subscript[k, 4]^4 + 584*Subscript[k, 4]^3*Subscript[k, 5] + 105*Subscript[k, 5]^4 + 201*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 32*Subscript[k, UnderBar[45]]^4 + 584*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(958*Subscript[k, 5]^2 + 201*Subscript[k, UnderBar[45]]^2) - Subscript[k, 3]^2*(6405*Subscript[k, 4]^2 + 20848*Subscript[k, 4]*Subscript[k, 5] + 6405*Subscript[k, 5]^2 + 3799*Subscript[k, UnderBar[45]]^2))) - (Subscript[k, 2] + Subscript[k, 3])*(Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4] - Subscript[k, 5])*(Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4] + Subscript[k, 5])*(-Subscript[k, 2] + Subscript[k, UnderBar[12]])*(Subscript[k, 2] + Subscript[k, UnderBar[12]])*(Subscript[k, 2] + Subscript[k, 3] - Subscript[k, UnderBar[45]])*(Subscript[k, 2] + Subscript[k, 3] + Subscript[k, UnderBar[45]])*(Subscript[k, 2]^8 + 9*Subscript[k, 2]^7*Subscript[k, 3] + Subscript[k, 3]^2*(Subscript[k, 3] - Subscript[k, 4] - Subscript[k, 5])*(Subscript[k, 3] + Subscript[k, 4] + Subscript[k, 5])*(Subscript[k, 3]^2 - Subscript[k, 4]^2 - 4*Subscript[k, 4]*Subscript[k, 5] - Subscript[k, 5]^2)*(Subscript[k, 3] - Subscript[k, UnderBar[45]])*(Subscript[k, 3] + Subscript[k, UnderBar[45]]) + Subscript[k, 2]^5*Subscript[k, 3]*(71*Subscript[k, 3]^2 - 6*(2*Subscript[k, 4]^2 + 7*Subscript[k, 4]*Subscript[k, 5] + 2*Subscript[k, 5]^2) - 5*Subscript[k, UnderBar[45]]^2) + Subscript[k, 2]^6*(34*Subscript[k, 3]^2 - 2*(Subscript[k, 4]^2 + 3*Subscript[k, 4]*Subscript[k, 5] + Subscript[k, 5]^2) - Subscript[k, UnderBar[45]]^2) + Subscript[k, 2]*Subscript[k, 3]*(Subscript[k, 3]^2 - Subscript[k, 4]^2 - 4*Subscript[k, 4]*Subscript[k, 5] - Subscript[k, 5]^2)*(9*Subscript[k, 3]^4 - (Subscript[k, 4] + Subscript[k, 5])^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 3]^2*(3*(Subscript[k, 4] + Subscript[k, 5])^2 + 5*Subscript[k, UnderBar[45]]^2)) + Subscript[k, 2]^3*Subscript[k, 3]*(71*Subscript[k, 3]^4 + 3*Subscript[k, 4]^4 + 18*Subscript[k, 4]^3*Subscript[k, 5] + 3*Subscript[k, 5]^4 + 4*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 18*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(30*Subscript[k, 5]^2 + 4*Subscript[k, UnderBar[45]]^2) - 2*Subscript[k, 3]^2*(20*Subscript[k, 4]^2 + 78*Subscript[k, 4]*Subscript[k, 5] + 20*Subscript[k, 5]^2 + 7*Subscript[k, UnderBar[45]]^2)) + Subscript[k, 2]^4*(90*Subscript[k, 3]^4 + Subscript[k, 4]^4 + 6*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 + 2*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 6*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 4]^2*(5*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) - Subscript[k, 3]^2*(30*Subscript[k, 4]^2 + 114*Subscript[k, 4]*Subscript[k, 5] + 30*Subscript[k, 5]^2 + 11*Subscript[k, UnderBar[45]]^2)) + Subscript[k, 2]^2*(34*Subscript[k, 3]^6 - (Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^2 + 4*Subscript[k, 4]*Subscript[k, 5] + Subscript[k, 5]^2)*Subscript[k, UnderBar[45]]^2 - Subscript[k, 3]^4*(30*Subscript[k, 4]^2 + 114*Subscript[k, 4]*Subscript[k, 5] + 30*Subscript[k, 5]^2 + 11*Subscript[k, UnderBar[45]]^2) + 4*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 6*Subscript[k, 4]^3*Subscript[k, 5] + 6*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 5]^2*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(10*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)))) - 2*Subscript[k, 1]*(Subscript[k, 2] + Subscript[k, 3])*((Subscript[k, 2] + Subscript[k, 3])*Subscript[k, UnderBar[12]]^2*(7*(Subscript[k, 2] + Subscript[k, 3])^2 - 3*(Subscript[k, 4] + Subscript[k, 5])^2 - 4*Subscript[k, UnderBar[45]]^2) + Subscript[k, 2]*(-9*Subscript[k, 2]^4 - 29*Subscript[k, 2]^3*Subscript[k, 3] - 2*(Subscript[k, 3]^2 - (Subscript[k, 4] + Subscript[k, 5])^2)*(Subscript[k, 3] - Subscript[k, UnderBar[45]])*(Subscript[k, 3] + Subscript[k, UnderBar[45]]) + Subscript[k, 2]^2*(-33*Subscript[k, 3]^2 + 5*(Subscript[k, 4] + Subscript[k, 5])^2 + 6*Subscript[k, UnderBar[45]]^2) + Subscript[k, 2]*Subscript[k, 3]*(-15*Subscript[k, 3]^2 + 7*(Subscript[k, 4] + Subscript[k, 5])^2 + 8*Subscript[k, UnderBar[45]]^2)))*(Subscript[k, 2]^8 + 9*Subscript[k, 2]^7*Subscript[k, 3] + Subscript[k, 3]^2*(Subscript[k, 3] - Subscript[k, 4] - Subscript[k, 5])*(Subscript[k, 3] + Subscript[k, 4] + Subscript[k, 5])*(Subscript[k, 3]^2 - Subscript[k, 4]^2 - 4*Subscript[k, 4]*Subscript[k, 5] - Subscript[k, 5]^2)*(Subscript[k, 3] - Subscript[k, UnderBar[45]])*(Subscript[k, 3] + Subscript[k, UnderBar[45]]) + Subscript[k, 2]^5*Subscript[k, 3]*(71*Subscript[k, 3]^2 - 6*(2*Subscript[k, 4]^2 + 7*Subscript[k, 4]*Subscript[k, 5] + 2*Subscript[k, 5]^2) - 5*Subscript[k, UnderBar[45]]^2) + Subscript[k, 2]^6*(34*Subscript[k, 3]^2 - 2*(Subscript[k, 4]^2 + 3*Subscript[k, 4]*Subscript[k, 5] + Subscript[k, 5]^2) - Subscript[k, UnderBar[45]]^2) + Subscript[k, 2]*Subscript[k, 3]*(Subscript[k, 3]^2 - Subscript[k, 4]^2 - 4*Subscript[k, 4]*Subscript[k, 5] - Subscript[k, 5]^2)*(9*Subscript[k, 3]^4 - (Subscript[k, 4] + Subscript[k, 5])^2*Subscript[k, UnderBar[45]]^2 - Subscript[k, 3]^2*(3*(Subscript[k, 4] + Subscript[k, 5])^2 + 5*Subscript[k, UnderBar[45]]^2)) + Subscript[k, 2]^3*Subscript[k, 3]*(71*Subscript[k, 3]^4 + 3*Subscript[k, 4]^4 + 18*Subscript[k, 4]^3*Subscript[k, 5] + 3*Subscript[k, 5]^4 + 4*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 18*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(30*Subscript[k, 5]^2 + 4*Subscript[k, UnderBar[45]]^2) - 2*Subscript[k, 3]^2*(20*Subscript[k, 4]^2 + 78*Subscript[k, 4]*Subscript[k, 5] + 20*Subscript[k, 5]^2 + 7*Subscript[k, UnderBar[45]]^2)) + Subscript[k, 2]^4*(90*Subscript[k, 3]^4 + Subscript[k, 4]^4 + 6*Subscript[k, 4]^3*Subscript[k, 5] + Subscript[k, 5]^4 + 2*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 6*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 4]^2*(5*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) - Subscript[k, 3]^2*(30*Subscript[k, 4]^2 + 114*Subscript[k, 4]*Subscript[k, 5] + 30*Subscript[k, 5]^2 + 11*Subscript[k, UnderBar[45]]^2)) + Subscript[k, 2]^2*(34*Subscript[k, 3]^6 - (Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^2 + 4*Subscript[k, 4]*Subscript[k, 5] + Subscript[k, 5]^2)*Subscript[k, UnderBar[45]]^2 - Subscript[k, 3]^4*(30*Subscript[k, 4]^2 + 114*Subscript[k, 4]*Subscript[k, 5] + 30*Subscript[k, 5]^2 + 11*Subscript[k, UnderBar[45]]^2) + 4*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 6*Subscript[k, 4]^3*Subscript[k, 5] + 6*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 5]^2*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(10*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2)))) + Subscript[k, 1]^10*(5148*Subscript[k, 2]^5 + 23254*Subscript[k, 2]^4*Subscript[k, 3] + 11*Subscript[k, 2]^3*(3629*Subscript[k, 3]^2 - 113*Subscript[k, 4]^2 - 328*Subscript[k, 4]*Subscript[k, 5] - 113*Subscript[k, 5]^2 - 72*Subscript[k, UnderBar[45]]^2) - (Subscript[k, 2] + Subscript[k, 3])*Subscript[k, UnderBar[12]]^2*(341*Subscript[k, 2]^2 + 723*Subscript[k, 2]*Subscript[k, 3] + 341*Subscript[k, 3]^2 - 2*(17*Subscript[k, 4]^2 + 48*Subscript[k, 4]*Subscript[k, 5] + 17*Subscript[k, 5]^2 + 11*Subscript[k, UnderBar[45]]^2)) + 2*Subscript[k, 2]^2*Subscript[k, 3]*(16163*Subscript[k, 3]^2 - 4*(373*Subscript[k, 4]^2 + 1152*Subscript[k, 4]*Subscript[k, 5] + 373*Subscript[k, 5]^2 + 229*Subscript[k, UnderBar[45]]^2)) + 2*Subscript[k, 2]*(6065*Subscript[k, 3]^4 + 19*Subscript[k, 4]^4 + 104*Subscript[k, 4]^3*Subscript[k, 5] + 19*Subscript[k, 5]^4 + 37*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 6*Subscript[k, UnderBar[45]]^4 + 104*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(170*Subscript[k, 5]^2 + 37*Subscript[k, UnderBar[45]]^2) - Subscript[k, 3]^2*(1137*Subscript[k, 4]^2 + 3568*Subscript[k, 4]*Subscript[k, 5] + 1137*Subscript[k, 5]^2 + 691*Subscript[k, UnderBar[45]]^2)) + Subscript[k, 3]*(1617*Subscript[k, 3]^4 - 3*Subscript[k, 3]^2*(177*Subscript[k, 4]^2 + 536*Subscript[k, 4]*Subscript[k, 5] + 177*Subscript[k, 5]^2 + 110*Subscript[k, UnderBar[45]]^2) + 2*(13*Subscript[k, 4]^4 + 72*Subscript[k, 4]^3*Subscript[k, 5] + 13*Subscript[k, 5]^4 + 25*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 4*Subscript[k, UnderBar[45]]^4 + 72*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(118*Subscript[k, 5]^2 + 25*Subscript[k, UnderBar[45]]^2)))) - Subscript[k, 1]^7*(-11583*Subscript[k, 2]^8 - 86856*Subscript[k, 2]^7*Subscript[k, 3] - 1617*Subscript[k, 3]^8 + 1512*Subscript[k, 3]^6*Subscript[k, 4]^2 - 343*Subscript[k, 3]^4*Subscript[k, 4]^4 + 16*Subscript[k, 3]^2*Subscript[k, 4]^6 + 924*Subscript[k, 3]^6*Subscript[k, UnderBar[45]]^2 - 616*Subscript[k, 3]^4*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 + 86*Subscript[k, 3]^2*Subscript[k, 4]^4*Subscript[k, UnderBar[45]]^2 - 2*Subscript[k, 4]^6*Subscript[k, UnderBar[45]]^2 - 91*Subscript[k, 3]^4*Subscript[k, UnderBar[45]]^4 + 38*Subscript[k, 3]^2*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^4 - 3*Subscript[k, 4]^4*Subscript[k, UnderBar[45]]^4 - 66*Subscript[k, 2]^6*(4155*Subscript[k, 3]^2 - 127*Subscript[k, 4]^2 - 376*Subscript[k, 4]*Subscript[k, 5] - 127*Subscript[k, 5]^2 - 80*Subscript[k, UnderBar[45]]^2) + 16*Subscript[k, 4]*Subscript[k, 5]^5*(8*Subscript[k, 3]^2 - Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 5]^6*(8*Subscript[k, 3]^2 - Subscript[k, UnderBar[45]]^2) + 12*Subscript[k, 2]^5*Subscript[k, 3]*(-39691*Subscript[k, 3]^2 + 3539*Subscript[k, 4]^2 + 11376*Subscript[k, 4]*Subscript[k, 5] + 3539*Subscript[k, 5]^2 + 2117*Subscript[k, UnderBar[45]]^2) - 16*Subscript[k, 4]*Subscript[k, 5]^3*(126*Subscript[k, 3]^4 + 4*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, UnderBar[45]]^4 - 32*Subscript[k, 3]^2*(Subscript[k, 4]^2 + Subscript[k, UnderBar[45]]^2)) + Subscript[k, 5]^4*(-343*Subscript[k, 3]^4 - 46*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 - 3*Subscript[k, UnderBar[45]]^4 + Subscript[k, 3]^2*(368*Subscript[k, 4]^2 + 86*Subscript[k, UnderBar[45]]^2)) - 8*Subscript[k, 2]^3*Subscript[k, 3]*(39396*Subscript[k, 3]^4 + 523*Subscript[k, 4]^4 + 3000*Subscript[k, 4]^3*Subscript[k, 5] + 523*Subscript[k, 5]^4 + 883*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 148*Subscript[k, UnderBar[45]]^4 + 3000*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(4954*Subscript[k, 5]^2 + 883*Subscript[k, UnderBar[45]]^2) - 6*Subscript[k, 3]^2*(1947*Subscript[k, 4]^2 + 6680*Subscript[k, 4]*Subscript[k, 5] + 1947*Subscript[k, 5]^2 + 1112*Subscript[k, UnderBar[45]]^2)) - 6*Subscript[k, 2]^4*(82700*Subscript[k, 3]^4 + 235*Subscript[k, 4]^4 + 1328*Subscript[k, 4]^3*Subscript[k, 5] + 235*Subscript[k, 5]^4 + 442*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 69*Subscript[k, UnderBar[45]]^4 + 1328*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(2186*Subscript[k, 5]^2 + 442*Subscript[k, UnderBar[45]]^2) - 2*Subscript[k, 3]^2*(7305*Subscript[k, 4]^2 + 24608*Subscript[k, 4]*Subscript[k, 5] + 7305*Subscript[k, 5]^2 + 4229*Subscript[k, UnderBar[45]]^2)) + 16*Subscript[k, 4]*Subscript[k, 5]*(294*Subscript[k, 3]^6 - 126*Subscript[k, 3]^4*(Subscript[k, 4]^2 + Subscript[k, UnderBar[45]]^2) - Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2*(Subscript[k, 4]^2 + Subscript[k, UnderBar[45]]^2) + 8*Subscript[k, 3]^2*(Subscript[k, 4]^4 + 4*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, UnderBar[45]]^4)) + 2*Subscript[k, 5]^2*(756*Subscript[k, 3]^6 - 23*Subscript[k, 4]^4*Subscript[k, UnderBar[45]]^2 - 13*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^4 - 7*Subscript[k, 3]^4*(239*Subscript[k, 4]^2 + 44*Subscript[k, UnderBar[45]]^2) + Subscript[k, 3]^2*(184*Subscript[k, 4]^4 + 426*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 + 19*Subscript[k, UnderBar[45]]^4)) + 2*Subscript[k, 2]*Subscript[k, 3]*(-11370*Subscript[k, 3]^6 + 27*Subscript[k, 4]^6 + 216*Subscript[k, 4]^5*Subscript[k, 5] + 27*Subscript[k, 5]^6 + 133*Subscript[k, 5]^4*Subscript[k, UnderBar[45]]^2 + 64*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^4 + 42*Subscript[k, 3]^4*(179*Subscript[k, 4]^2 + 592*Subscript[k, 4]*Subscript[k, 5] + 179*Subscript[k, 5]^2 + 105*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^4*(621*Subscript[k, 5]^2 + 133*Subscript[k, UnderBar[45]]^2) + 96*Subscript[k, 4]^3*(9*Subscript[k, 5]^3 + 8*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(621*Subscript[k, 5]^4 + 1270*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 64*Subscript[k, UnderBar[45]]^4) + 24*Subscript[k, 4]*(9*Subscript[k, 5]^5 + 32*Subscript[k, 5]^3*Subscript[k, UnderBar[45]]^2 + 9*Subscript[k, 5]*Subscript[k, UnderBar[45]]^4) - 5*Subscript[k, 3]^2*(217*Subscript[k, 4]^4 + 1272*Subscript[k, 4]^3*Subscript[k, 5] + 217*Subscript[k, 5]^4 + 355*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 58*Subscript[k, UnderBar[45]]^4 + 1272*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + 5*Subscript[k, 4]^2*(422*Subscript[k, 5]^2 + 71*Subscript[k, UnderBar[45]]^2))) + Subscript[k, UnderBar[12]]^2*(2178*Subscript[k, 2]^6 + 14028*Subscript[k, 2]^5*Subscript[k, 3] + 2178*Subscript[k, 3]^6 - 8*Subscript[k, 4]*Subscript[k, 5]^5 - Subscript[k, 5]^6 + 6*Subscript[k, 2]^4*(6085*Subscript[k, 3]^2 - 179*Subscript[k, 4]^2 - 552*Subscript[k, 4]*Subscript[k, 5] - 179*Subscript[k, 5]^2 - 110*Subscript[k, UnderBar[45]]^2) + 24*Subscript[k, 2]^3*Subscript[k, 3]*(2055*Subscript[k, 3]^2 - 177*Subscript[k, 4]^2 - 592*Subscript[k, 4]*Subscript[k, 5] - 177*Subscript[k, 5]^2 - 103*Subscript[k, UnderBar[45]]^2) - 32*Subscript[k, 4]*Subscript[k, 5]^3*(Subscript[k, 4]^2 + Subscript[k, UnderBar[45]]^2) - Subscript[k, 5]^4*(23*Subscript[k, 4]^2 + 6*Subscript[k, UnderBar[45]]^2) - 6*Subscript[k, 3]^4*(179*Subscript[k, 4]^2 + 552*Subscript[k, 4]*Subscript[k, 5] + 179*Subscript[k, 5]^2 + 110*Subscript[k, UnderBar[45]]^2) - 8*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 4]^4 + 4*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, UnderBar[45]]^4) - Subscript[k, 4]^2*(Subscript[k, 4]^4 + 6*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 + 3*Subscript[k, UnderBar[45]]^4) - Subscript[k, 5]^2*(23*Subscript[k, 4]^4 + 52*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 + 3*Subscript[k, UnderBar[45]]^4) + Subscript[k, 3]^2*(101*Subscript[k, 4]^4 + 576*Subscript[k, 4]^3*Subscript[k, 5] + 101*Subscript[k, 5]^4 + 188*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 29*Subscript[k, UnderBar[45]]^4 + 576*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 4]^2*(475*Subscript[k, 5]^2 + 94*Subscript[k, UnderBar[45]]^2)) + 2*Subscript[k, 2]*Subscript[k, 3]*(7014*Subscript[k, 3]^4 + 97*Subscript[k, 4]^4 + 552*Subscript[k, 4]^3*Subscript[k, 5] + 97*Subscript[k, 5]^4 + 169*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 28*Subscript[k, UnderBar[45]]^4 + 552*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + 13*Subscript[k, 4]^2*(70*Subscript[k, 5]^2 + 13*Subscript[k, UnderBar[45]]^2) - 12*Subscript[k, 3]^2*(177*Subscript[k, 4]^2 + 592*Subscript[k, 4]*Subscript[k, 5] + 177*Subscript[k, 5]^2 + 103*Subscript[k, UnderBar[45]]^2)) + Subscript[k, 2]^2*(36510*Subscript[k, 3]^4 + 101*Subscript[k, 4]^4 + 576*Subscript[k, 4]^3*Subscript[k, 5] + 101*Subscript[k, 5]^4 + 188*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 29*Subscript[k, UnderBar[45]]^4 + 576*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 4]^2*(475*Subscript[k, 5]^2 + 94*Subscript[k, UnderBar[45]]^2) - 12*Subscript[k, 3]^2*(529*Subscript[k, 4]^2 + 1816*Subscript[k, 4]*Subscript[k, 5] + 529*Subscript[k, 5]^2 + 302*Subscript[k, UnderBar[45]]^2))) + Subscript[k, 2]^2*(-117426*Subscript[k, 3]^6 + 43*Subscript[k, 4]^6 + 344*Subscript[k, 4]^5*Subscript[k, 5] + 43*Subscript[k, 5]^6 + 244*Subscript[k, 5]^4*Subscript[k, UnderBar[45]]^2 + 115*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^4 + 1376*Subscript[k, 4]^3*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^4*(989*Subscript[k, 5]^2 + 244*Subscript[k, UnderBar[45]]^2) + 6*Subscript[k, 3]^4*(8901*Subscript[k, 4]^2 + 30344*Subscript[k, 4]*Subscript[k, 5] + 8901*Subscript[k, 5]^2 + 5108*Subscript[k, UnderBar[45]]^2) + 344*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^4 + 4*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, UnderBar[45]]^4) + Subscript[k, 4]^2*(989*Subscript[k, 5]^4 + 2264*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 115*Subscript[k, UnderBar[45]]^4) - Subscript[k, 3]^2*(4609*Subscript[k, 4]^4 + 26784*Subscript[k, 4]^3*Subscript[k, 5] + 4609*Subscript[k, 5]^4 + 7384*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 1261*Subscript[k, UnderBar[45]]^4 + 26784*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(44350*Subscript[k, 5]^2 + 7384*Subscript[k, UnderBar[45]]^2)))) - Subscript[k, 1]^8*(-11583*Subscript[k, 2]^7 - 75306*Subscript[k, 2]^6*Subscript[k, 3] + 33*Subscript[k, 2]^5*(-6101*Subscript[k, 3]^2 + 187*Subscript[k, 4]^2 + 552*Subscript[k, 4]*Subscript[k, 5] + 187*Subscript[k, 5]^2 + 118*Subscript[k, UnderBar[45]]^2) + 15*Subscript[k, 2]^4*Subscript[k, 3]*(-19109*Subscript[k, 3]^2 + 2*(857*Subscript[k, 4]^2 + 2736*Subscript[k, 4]*Subscript[k, 5] + 857*Subscript[k, 5]^2 + 515*Subscript[k, UnderBar[45]]^2)) - 3*Subscript[k, 2]^3*(77800*Subscript[k, 3]^4 + 225*Subscript[k, 4]^4 + 1264*Subscript[k, 4]^3*Subscript[k, 5] + 225*Subscript[k, 5]^4 + 426*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 67*Subscript[k, UnderBar[45]]^4 + 1264*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(2078*Subscript[k, 5]^2 + 426*Subscript[k, UnderBar[45]]^2) - 2*Subscript[k, 3]^2*(6945*Subscript[k, 4]^2 + 23104*Subscript[k, 4]*Subscript[k, 5] + 6945*Subscript[k, 5]^2 + 4057*Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 2] + Subscript[k, 3])*Subscript[k, UnderBar[12]]^2*(1617*Subscript[k, 2]^4 + 6993*Subscript[k, 2]^3*Subscript[k, 3] + 1617*Subscript[k, 3]^4 + 3*Subscript[k, 2]*Subscript[k, 3]*(2331*Subscript[k, 3]^2 - 349*Subscript[k, 4]^2 - 1160*Subscript[k, 4]*Subscript[k, 5] - 349*Subscript[k, 5]^2 - 204*Subscript[k, UnderBar[45]]^2) + 3*Subscript[k, 2]^2*(3584*Subscript[k, 3]^2 - 177*Subscript[k, 4]^2 - 536*Subscript[k, 4]*Subscript[k, 5] - 177*Subscript[k, 5]^2 - 110*Subscript[k, UnderBar[45]]^2) - 3*Subscript[k, 3]^2*(177*Subscript[k, 4]^2 + 536*Subscript[k, 4]*Subscript[k, 5] + 177*Subscript[k, 5]^2 + 110*Subscript[k, UnderBar[45]]^2) + 2*(13*Subscript[k, 4]^4 + 72*Subscript[k, 4]^3*Subscript[k, 5] + 13*Subscript[k, 5]^4 + 25*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 4*Subscript[k, UnderBar[45]]^4 + 72*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(118*Subscript[k, 5]^2 + 25*Subscript[k, UnderBar[45]]^2))) + 2*Subscript[k, 2]*(-12588*Subscript[k, 3]^6 + 5*Subscript[k, 4]^6 + 40*Subscript[k, 4]^5*Subscript[k, 5] + 5*Subscript[k, 5]^6 + 29*Subscript[k, 5]^4*Subscript[k, UnderBar[45]]^2 + 14*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^4 + 160*Subscript[k, 4]^3*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^4*(115*Subscript[k, 5]^2 + 29*Subscript[k, UnderBar[45]]^2) + 6*Subscript[k, 3]^4*(981*Subscript[k, 4]^2 + 3232*Subscript[k, 4]*Subscript[k, 5] + 981*Subscript[k, 5]^2 + 577*Subscript[k, UnderBar[45]]^2) + 40*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^4 + 4*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, UnderBar[45]]^4) + Subscript[k, 4]^2*(115*Subscript[k, 5]^4 + 262*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 14*Subscript[k, UnderBar[45]]^4) - 2*Subscript[k, 3]^2*(262*Subscript[k, 4]^4 + 1512*Subscript[k, 4]^3*Subscript[k, 5] + 262*Subscript[k, 5]^4 + 445*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 73*Subscript[k, UnderBar[45]]^4 + 1512*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + 5*Subscript[k, 4]^2*(500*Subscript[k, 5]^2 + 89*Subscript[k, UnderBar[45]]^2))) - Subscript[k, 2]^2*Subscript[k, 3]*(107373*Subscript[k, 3]^4 - 3*Subscript[k, 3]^2*(10797*Subscript[k, 4]^2 + 36280*Subscript[k, 4]*Subscript[k, 5] + 10797*Subscript[k, 5]^2 + 6262*Subscript[k, UnderBar[45]]^2) + 2*(737*Subscript[k, 4]^4 + 4200*Subscript[k, 4]^3*Subscript[k, 5] + 737*Subscript[k, 5]^4 + 1277*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 212*Subscript[k, UnderBar[45]]^4 + 4200*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(6926*Subscript[k, 5]^2 + 1277*Subscript[k, UnderBar[45]]^2))) + Subscript[k, 3]*(-2178*Subscript[k, 3]^6 + 84*Subscript[k, 3]^4*(18*Subscript[k, 4]^2 + 56*Subscript[k, 4]*Subscript[k, 5] + 18*Subscript[k, 5]^2 + 11*Subscript[k, UnderBar[45]]^2) - 21*Subscript[k, 3]^2*(11*Subscript[k, 4]^4 + 64*Subscript[k, 4]^3*Subscript[k, 5] + 11*Subscript[k, 5]^4 + 20*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 3*Subscript[k, UnderBar[45]]^4 + 64*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 4]^2*(53*Subscript[k, 5]^2 + 10*Subscript[k, UnderBar[45]]^2)) + 2*(3*Subscript[k, 4]^6 + 24*Subscript[k, 4]^5*Subscript[k, 5] + 3*Subscript[k, 5]^6 + 17*Subscript[k, 5]^4*Subscript[k, UnderBar[45]]^2 + 8*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^4 + 96*Subscript[k, 4]^3*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^4*(69*Subscript[k, 5]^2 + 17*Subscript[k, UnderBar[45]]^2) + 24*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^4 + 4*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, UnderBar[45]]^4) + Subscript[k, 4]^2*(69*Subscript[k, 5]^4 + 158*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 8*Subscript[k, UnderBar[45]]^4)))) + Subscript[k, 1]^3*(689*Subscript[k, 2]^12 + 7868*Subscript[k, 2]^11*Subscript[k, 3] + 10*Subscript[k, 2]^9*Subscript[k, 3]*(11921*Subscript[k, 3]^2 - 1081*Subscript[k, 4]^2 - 3408*Subscript[k, 4]*Subscript[k, 5] - 1081*Subscript[k, 5]^2 - 655*Subscript[k, UnderBar[45]]^2) + 11*Subscript[k, 2]^10*(3629*Subscript[k, 3]^2 - 113*Subscript[k, 4]^2 - 328*Subscript[k, 4]*Subscript[k, 5] - 113*Subscript[k, 5]^2 - 72*Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 3]^4*(Subscript[k, 3] - Subscript[k, 4] - Subscript[k, 5])*(Subscript[k, 3] + Subscript[k, 4] + Subscript[k, 5])*(Subscript[k, 3]^2 - Subscript[k, 4]^2 - 4*Subscript[k, 4]*Subscript[k, 5] - Subscript[k, 5]^2)*(Subscript[k, 3] - Subscript[k, UnderBar[45]])*(Subscript[k, 3] + Subscript[k, UnderBar[45]])*(7*Subscript[k, 3]^2 - 3*(Subscript[k, 4] + Subscript[k, 5])^2 - 4*Subscript[k, UnderBar[45]]^2) + 8*Subscript[k, 2]^7*Subscript[k, 3]*(39396*Subscript[k, 3]^4 + 523*Subscript[k, 4]^4 + 3000*Subscript[k, 4]^3*Subscript[k, 5] + 523*Subscript[k, 5]^4 + 883*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 148*Subscript[k, UnderBar[45]]^4 + 3000*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(4954*Subscript[k, 5]^2 + 883*Subscript[k, UnderBar[45]]^2) - 6*Subscript[k, 3]^2*(1947*Subscript[k, 4]^2 + 6680*Subscript[k, 4]*Subscript[k, 5] + 1947*Subscript[k, 5]^2 + 1112*Subscript[k, UnderBar[45]]^2)) + 3*Subscript[k, 2]^8*(77800*Subscript[k, 3]^4 + 225*Subscript[k, 4]^4 + 1264*Subscript[k, 4]^3*Subscript[k, 5] + 225*Subscript[k, 5]^4 + 426*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 67*Subscript[k, UnderBar[45]]^4 + 1264*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(2078*Subscript[k, 5]^2 + 426*Subscript[k, UnderBar[45]]^2) - 2*Subscript[k, 3]^2*(6945*Subscript[k, 4]^2 + 23104*Subscript[k, 4]*Subscript[k, 5] + 6945*Subscript[k, 5]^2 + 4057*Subscript[k, UnderBar[45]]^2)) + Subscript[k, UnderBar[12]]^2*(-341*Subscript[k, 2]^10 - 3710*Subscript[k, 2]^9*Subscript[k, 3] - 17745*Subscript[k, 2]^8*Subscript[k, 3]^2 - 49320*Subscript[k, 2]^7*Subscript[k, 3]^3 - 88410*Subscript[k, 2]^6*Subscript[k, 3]^4 - 106932*Subscript[k, 2]^5*Subscript[k, 3]^5 - 88410*Subscript[k, 2]^4*Subscript[k, 3]^6 - 49320*Subscript[k, 2]^3*Subscript[k, 3]^7 - 17745*Subscript[k, 2]^2*Subscript[k, 3]^8 - 3710*Subscript[k, 2]*Subscript[k, 3]^9 - 341*Subscript[k, 3]^10 + 531*Subscript[k, 2]^8*Subscript[k, 4]^2 + 4248*Subscript[k, 2]^7*Subscript[k, 3]*Subscript[k, 4]^2 + 14868*Subscript[k, 2]^6*Subscript[k, 3]^2*Subscript[k, 4]^2 + 29736*Subscript[k, 2]^5*Subscript[k, 3]^3*Subscript[k, 4]^2 + 37170*Subscript[k, 2]^4*Subscript[k, 3]^4*Subscript[k, 4]^2 + 29736*Subscript[k, 2]^3*Subscript[k, 3]^5*Subscript[k, 4]^2 + 14868*Subscript[k, 2]^2*Subscript[k, 3]^6*Subscript[k, 4]^2 + 4248*Subscript[k, 2]*Subscript[k, 3]^7*Subscript[k, 4]^2 + 531*Subscript[k, 3]^8*Subscript[k, 4]^2 - 231*Subscript[k, 2]^6*Subscript[k, 4]^4 - 1246*Subscript[k, 2]^5*Subscript[k, 3]*Subscript[k, 4]^4 - 2905*Subscript[k, 2]^4*Subscript[k, 3]^2*Subscript[k, 4]^4 - 3780*Subscript[k, 2]^3*Subscript[k, 3]^3*Subscript[k, 4]^4 - 2905*Subscript[k, 2]^2*Subscript[k, 3]^4*Subscript[k, 4]^4 - 1246*Subscript[k, 2]*Subscript[k, 3]^5*Subscript[k, 4]^4 - 231*Subscript[k, 3]^6*Subscript[k, 4]^4 + 25*Subscript[k, 2]^4*Subscript[k, 4]^6 + 84*Subscript[k, 2]^3*Subscript[k, 3]*Subscript[k, 4]^6 + 118*Subscript[k, 2]^2*Subscript[k, 3]^2*Subscript[k, 4]^6 + 84*Subscript[k, 2]*Subscript[k, 3]^3*Subscript[k, 4]^6 + 25*Subscript[k, 3]^4*Subscript[k, 4]^6 + 330*Subscript[k, 2]^8*Subscript[k, UnderBar[45]]^2 + 2472*Subscript[k, 2]^7*Subscript[k, 3]*Subscript[k, UnderBar[45]]^2 + 8232*Subscript[k, 2]^6*Subscript[k, 3]^2*Subscript[k, UnderBar[45]]^2 + 15960*Subscript[k, 2]^5*Subscript[k, 3]^3*Subscript[k, UnderBar[45]]^2 + 19740*Subscript[k, 2]^4*Subscript[k, 3]^4*Subscript[k, UnderBar[45]]^2 + 15960*Subscript[k, 2]^3*Subscript[k, 3]^5*Subscript[k, UnderBar[45]]^2 + 8232*Subscript[k, 2]^2*Subscript[k, 3]^6*Subscript[k, UnderBar[45]]^2 + 2472*Subscript[k, 2]*Subscript[k, 3]^7*Subscript[k, UnderBar[45]]^2 + 330*Subscript[k, 3]^8*Subscript[k, UnderBar[45]]^2 - 420*Subscript[k, 2]^6*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 - 1870*Subscript[k, 2]^5*Subscript[k, 3]*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 - 3700*Subscript[k, 2]^4*Subscript[k, 3]^2*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 - 4500*Subscript[k, 2]^3*Subscript[k, 3]^3*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 - 3700*Subscript[k, 2]^2*Subscript[k, 3]^4*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 - 1870*Subscript[k, 2]*Subscript[k, 3]^5*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 - 420*Subscript[k, 3]^6*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 + 130*Subscript[k, 2]^4*Subscript[k, 4]^4*Subscript[k, UnderBar[45]]^2 + 236*Subscript[k, 2]^3*Subscript[k, 3]*Subscript[k, 4]^4*Subscript[k, UnderBar[45]]^2 + 212*Subscript[k, 2]^2*Subscript[k, 3]^2*Subscript[k, 4]^4*Subscript[k, UnderBar[45]]^2 + 236*Subscript[k, 2]*Subscript[k, 3]^3*Subscript[k, 4]^4*Subscript[k, UnderBar[45]]^2 + 130*Subscript[k, 3]^4*Subscript[k, 4]^4*Subscript[k, UnderBar[45]]^2 - 8*Subscript[k, 2]^2*Subscript[k, 4]^6*Subscript[k, UnderBar[45]]^2 - 6*Subscript[k, 2]*Subscript[k, 3]*Subscript[k, 4]^6*Subscript[k, UnderBar[45]]^2 - 8*Subscript[k, 3]^2*Subscript[k, 4]^6*Subscript[k, UnderBar[45]]^2 - 63*Subscript[k, 2]^6*Subscript[k, UnderBar[45]]^4 - 328*Subscript[k, 2]^5*Subscript[k, 3]*Subscript[k, UnderBar[45]]^4 - 745*Subscript[k, 2]^4*Subscript[k, 3]^2*Subscript[k, UnderBar[45]]^4 - 960*Subscript[k, 2]^3*Subscript[k, 3]^3*Subscript[k, UnderBar[45]]^4 - 745*Subscript[k, 2]^2*Subscript[k, 3]^4*Subscript[k, UnderBar[45]]^4 - 328*Subscript[k, 2]*Subscript[k, 3]^5*Subscript[k, UnderBar[45]]^4 - 63*Subscript[k, 3]^6*Subscript[k, UnderBar[45]]^4 + 55*Subscript[k, 2]^4*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^4 + 128*Subscript[k, 2]^3*Subscript[k, 3]*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^4 + 146*Subscript[k, 2]^2*Subscript[k, 3]^2*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^4 + 128*Subscript[k, 2]*Subscript[k, 3]^3*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^4 + 55*Subscript[k, 3]^4*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^4 - 9*Subscript[k, 2]^2*Subscript[k, 4]^4*Subscript[k, UnderBar[45]]^4 - 8*Subscript[k, 2]*Subscript[k, 3]*Subscript[k, 4]^4*Subscript[k, UnderBar[45]]^4 - 9*Subscript[k, 3]^2*Subscript[k, 4]^4*Subscript[k, UnderBar[45]]^4 + Subscript[k, 4]^6*Subscript[k, UnderBar[45]]^4 + 8*Subscript[k, 4]*Subscript[k, 5]^5*((Subscript[k, 2] + Subscript[k, 3])^2*(25*Subscript[k, 2]^2 + 34*Subscript[k, 2]*Subscript[k, 3] + 25*Subscript[k, 3]^2) - 2*(4*Subscript[k, 2]^2 + 3*Subscript[k, 2]*Subscript[k, 3] + 4*Subscript[k, 3]^2)*Subscript[k, UnderBar[45]]^2 + Subscript[k, UnderBar[45]]^4) + Subscript[k, 5]^6*((Subscript[k, 2] + Subscript[k, 3])^2*(25*Subscript[k, 2]^2 + 34*Subscript[k, 2]*Subscript[k, 3] + 25*Subscript[k, 3]^2) - 2*(4*Subscript[k, 2]^2 + 3*Subscript[k, 2]*Subscript[k, 3] + 4*Subscript[k, 3]^2)*Subscript[k, UnderBar[45]]^2 + Subscript[k, UnderBar[45]]^4) - Subscript[k, 5]^4*(7*(Subscript[k, 2] + Subscript[k, 3])^4*(33*Subscript[k, 2]^2 + 46*Subscript[k, 2]*Subscript[k, 3] + 33*Subscript[k, 3]^2) - 23*(Subscript[k, 2] + Subscript[k, 3])^2*(25*Subscript[k, 2]^2 + 34*Subscript[k, 2]*Subscript[k, 3] + 25*Subscript[k, 3]^2)*Subscript[k, 4]^2 - 2*((Subscript[k, 2] + Subscript[k, 3])^2*(65*Subscript[k, 2]^2 - 12*Subscript[k, 2]*Subscript[k, 3] + 65*Subscript[k, 3]^2) - 23*(4*Subscript[k, 2]^2 + 3*Subscript[k, 2]*Subscript[k, 3] + 4*Subscript[k, 3]^2)*Subscript[k, 4]^2)*Subscript[k, UnderBar[45]]^2 + (9*Subscript[k, 2]^2 + 8*Subscript[k, 2]*Subscript[k, 3] + 9*Subscript[k, 3]^2 - 23*Subscript[k, 4]^2)*Subscript[k, UnderBar[45]]^4) - 16*Subscript[k, 4]*Subscript[k, 5]^3*(3*(Subscript[k, 2] + Subscript[k, 3])^4*(28*Subscript[k, 2]^2 + 41*Subscript[k, 2]*Subscript[k, 3] + 28*Subscript[k, 3]^2) - 2*(Subscript[k, 2] + Subscript[k, 3])^2*(25*Subscript[k, 2]^2 + 34*Subscript[k, 2]*Subscript[k, 3] + 25*Subscript[k, 3]^2)*Subscript[k, 4]^2 - 2*((Subscript[k, 2] + Subscript[k, 3])^2*(25*Subscript[k, 2]^2 - 2*Subscript[k, 2]*Subscript[k, 3] + 25*Subscript[k, 3]^2) - 2*(4*Subscript[k, 2]^2 + 3*Subscript[k, 2]*Subscript[k, 3] + 4*Subscript[k, 3]^2)*Subscript[k, 4]^2)*Subscript[k, UnderBar[45]]^2 + (4*Subscript[k, 2]^2 + 3*Subscript[k, 2]*Subscript[k, 3] + 4*Subscript[k, 3]^2 - 2*Subscript[k, 4]^2)*Subscript[k, UnderBar[45]]^4) + 8*Subscript[k, 4]*Subscript[k, 5]*(3*(Subscript[k, 2] + Subscript[k, 3])^6*(67*Subscript[k, 2]^2 + 190*Subscript[k, 2]*Subscript[k, 3] + 67*Subscript[k, 3]^2) - 6*(Subscript[k, 2] + Subscript[k, 3])^4*(28*Subscript[k, 2]^2 + 41*Subscript[k, 2]*Subscript[k, 3] + 28*Subscript[k, 3]^2)*Subscript[k, 4]^2 + (Subscript[k, 2] + Subscript[k, 3])^2*(25*Subscript[k, 2]^2 + 34*Subscript[k, 2]*Subscript[k, 3] + 25*Subscript[k, 3]^2)*Subscript[k, 4]^4 - 2*(3*(Subscript[k, 2] + Subscript[k, 3])^4*(28*Subscript[k, 2]^2 + 41*Subscript[k, 2]*Subscript[k, 3] + 28*Subscript[k, 3]^2) - 2*(Subscript[k, 2] + Subscript[k, 3])^2*(25*Subscript[k, 2]^2 - 2*Subscript[k, 2]*Subscript[k, 3] + 25*Subscript[k, 3]^2)*Subscript[k, 4]^2 + (4*Subscript[k, 2]^2 + 3*Subscript[k, 2]*Subscript[k, 3] + 4*Subscript[k, 3]^2)*Subscript[k, 4]^4)*Subscript[k, UnderBar[45]]^2 + ((Subscript[k, 2] + Subscript[k, 3])^2*(25*Subscript[k, 2]^2 + 34*Subscript[k, 2]*Subscript[k, 3] + 25*Subscript[k, 3]^2) - 2*(4*Subscript[k, 2]^2 + 3*Subscript[k, 2]*Subscript[k, 3] + 4*Subscript[k, 3]^2)*Subscript[k, 4]^2 + Subscript[k, 4]^4)*Subscript[k, UnderBar[45]]^4) + Subscript[k, 5]^2*(531*(Subscript[k, 2] + Subscript[k, 3])^8 - 2*(Subscript[k, 2] + Subscript[k, 3])^4*(1113*Subscript[k, 2]^2 + 1646*Subscript[k, 2]*Subscript[k, 3] + 1113*Subscript[k, 3]^2)*Subscript[k, 4]^2 + 23*(Subscript[k, 2] + Subscript[k, 3])^2*(25*Subscript[k, 2]^2 + 34*Subscript[k, 2]*Subscript[k, 3] + 25*Subscript[k, 3]^2)*Subscript[k, 4]^4 - 2*(5*(Subscript[k, 2] + Subscript[k, 3])^4*(42*Subscript[k, 2]^2 + 19*Subscript[k, 2]*Subscript[k, 3] + 42*Subscript[k, 3]^2) - 10*(Subscript[k, 2] + Subscript[k, 3])^2*(67*Subscript[k, 2]^2 - 4*Subscript[k, 2]*Subscript[k, 3] + 67*Subscript[k, 3]^2)*Subscript[k, 4]^2 + 23*(4*Subscript[k, 2]^2 + 3*Subscript[k, 2]*Subscript[k, 3] + 4*Subscript[k, 3]^2)*Subscript[k, 4]^4)*Subscript[k, UnderBar[45]]^2 + ((Subscript[k, 2] + Subscript[k, 3])^2*(55*Subscript[k, 2]^2 + 18*Subscript[k, 2]*Subscript[k, 3] + 55*Subscript[k, 3]^2) - 10*(11*Subscript[k, 2]^2 + 8*Subscript[k, 2]*Subscript[k, 3] + 11*Subscript[k, 3]^2)*Subscript[k, 4]^2 + 23*Subscript[k, 4]^4)*Subscript[k, UnderBar[45]]^4)) + 21*Subscript[k, 2]^6*(14286*Subscript[k, 3]^6 - 5*Subscript[k, 4]^6 - 40*Subscript[k, 4]^5*Subscript[k, 5] - 160*Subscript[k, 4]^3*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) - Subscript[k, 4]^4*(115*Subscript[k, 5]^2 + 28*Subscript[k, UnderBar[45]]^2) - 6*Subscript[k, 3]^4*(1067*Subscript[k, 4]^2 + 3704*Subscript[k, 4]*Subscript[k, 5] + 1067*Subscript[k, 5]^2 + 604*Subscript[k, UnderBar[45]]^2) - 40*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^4 + 4*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, UnderBar[45]]^4) - Subscript[k, 5]^2*(5*Subscript[k, 5]^4 + 28*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 13*Subscript[k, UnderBar[45]]^4) - Subscript[k, 4]^2*(115*Subscript[k, 5]^4 + 264*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 13*Subscript[k, UnderBar[45]]^4) + 3*Subscript[k, 3]^2*(181*Subscript[k, 4]^4 + 1056*Subscript[k, 4]^3*Subscript[k, 5] + 181*Subscript[k, 5]^4 + 280*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 49*Subscript[k, UnderBar[45]]^4 + 1056*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + 70*Subscript[k, 4]^2*(25*Subscript[k, 5]^2 + 4*Subscript[k, UnderBar[45]]^2))) + 2*Subscript[k, 2]^5*Subscript[k, 3]*(100854*Subscript[k, 3]^6 - 213*Subscript[k, 4]^6 - 1704*Subscript[k, 4]^5*Subscript[k, 5] - 42*Subscript[k, 3]^4*(1533*Subscript[k, 4]^2 + 5296*Subscript[k, 4]*Subscript[k, 5] + 1533*Subscript[k, 5]^2 + 871*Subscript[k, UnderBar[45]]^2) - Subscript[k, 4]^4*(4899*Subscript[k, 5]^2 + 907*Subscript[k, UnderBar[45]]^2) - 96*Subscript[k, 4]^3*(71*Subscript[k, 5]^3 + 56*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2) - Subscript[k, 5]^2*(213*Subscript[k, 5]^4 + 907*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 448*Subscript[k, UnderBar[45]]^4) - Subscript[k, 4]^2*(4899*Subscript[k, 5]^4 + 8938*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 448*Subscript[k, UnderBar[45]]^4) - 24*Subscript[k, 4]*(71*Subscript[k, 5]^5 + 224*Subscript[k, 5]^3*Subscript[k, UnderBar[45]]^2 + 71*Subscript[k, 5]*Subscript[k, UnderBar[45]]^4) + 3*Subscript[k, 3]^2*(2961*Subscript[k, 4]^4 + 17464*Subscript[k, 4]^3*Subscript[k, 5] + 2961*Subscript[k, 5]^4 + 4395*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 778*Subscript[k, UnderBar[45]]^4 + 17464*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(29006*Subscript[k, 5]^2 + 4395*Subscript[k, UnderBar[45]]^2))) + 4*Subscript[k, 2]^3*Subscript[k, 3]*(7325*Subscript[k, 3]^8 + 7*(Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^2 + 4*Subscript[k, 4]*Subscript[k, 5] + Subscript[k, 5]^2)*Subscript[k, UnderBar[45]]^2*(3*(Subscript[k, 4] + Subscript[k, 5])^2 + 4*Subscript[k, UnderBar[45]]^2) - 12*Subscript[k, 3]^6*(710*Subscript[k, 4]^2 + 2328*Subscript[k, 4]*Subscript[k, 5] + 710*Subscript[k, 5]^2 + 419*Subscript[k, UnderBar[45]]^2) + Subscript[k, 3]^4*(2555*Subscript[k, 4]^4 + 15048*Subscript[k, 4]^3*Subscript[k, 5] + 2555*Subscript[k, 5]^4 + 4037*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 674*Subscript[k, UnderBar[45]]^4 + 15048*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(24986*Subscript[k, 5]^2 + 4037*Subscript[k, UnderBar[45]]^2)) - 2*Subscript[k, 3]^2*(88*Subscript[k, 4]^6 + 704*Subscript[k, 4]^5*Subscript[k, 5] + 88*Subscript[k, 5]^6 + 307*Subscript[k, 5]^4*Subscript[k, UnderBar[45]]^2 + 151*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^4 + Subscript[k, 4]^4*(2024*Subscript[k, 5]^2 + 307*Subscript[k, UnderBar[45]]^2) + 32*Subscript[k, 4]^3*(88*Subscript[k, 5]^3 + 61*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(2024*Subscript[k, 5]^4 + 3290*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 151*Subscript[k, UnderBar[45]]^4) + 32*Subscript[k, 4]*(22*Subscript[k, 5]^5 + 61*Subscript[k, 5]^3*Subscript[k, UnderBar[45]]^2 + 22*Subscript[k, 5]*Subscript[k, UnderBar[45]]^4))) + 5*Subscript[k, 2]^4*(18837*Subscript[k, 3]^8 - 84*Subscript[k, 3]^6*(196*Subscript[k, 4]^2 + 664*Subscript[k, 4]*Subscript[k, 5] + 196*Subscript[k, 5]^2 + 113*Subscript[k, UnderBar[45]]^2) + 3*Subscript[k, 3]^4*(1141*Subscript[k, 4]^4 + 6752*Subscript[k, 4]^3*Subscript[k, 5] + 1141*Subscript[k, 5]^4 + 1712*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 297*Subscript[k, UnderBar[45]]^4 + 6752*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 4]^2*(5611*Subscript[k, 5]^2 + 856*Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^2*Subscript[k, UnderBar[45]]^2*(14*Subscript[k, 4]^4 + 84*Subscript[k, 4]^3*Subscript[k, 5] + 14*Subscript[k, 5]^4 + 19*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(140*Subscript[k, 5]^2 + 19*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(84*Subscript[k, 5]^3 + 74*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) - 2*Subscript[k, 3]^2*(74*Subscript[k, 4]^6 + 592*Subscript[k, 4]^5*Subscript[k, 5] + 74*Subscript[k, 5]^6 + 257*Subscript[k, 5]^4*Subscript[k, UnderBar[45]]^2 + 131*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^4 + Subscript[k, 4]^4*(1702*Subscript[k, 5]^2 + 257*Subscript[k, UnderBar[45]]^2) + 64*Subscript[k, 4]^3*(37*Subscript[k, 5]^3 + 25*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(1702*Subscript[k, 5]^4 + 2686*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 131*Subscript[k, UnderBar[45]]^4) + 16*Subscript[k, 4]*(37*Subscript[k, 5]^5 + 100*Subscript[k, 5]^3*Subscript[k, UnderBar[45]]^2 + 37*Subscript[k, 5]*Subscript[k, UnderBar[45]]^4))) + 2*Subscript[k, 2]*Subscript[k, 3]^3*(269*Subscript[k, 3]^8 - Subscript[k, 3]^6*(521*Subscript[k, 4]^2 + 1552*Subscript[k, 4]*Subscript[k, 5] + 521*Subscript[k, 5]^2 + 327*Subscript[k, UnderBar[45]]^2) + Subscript[k, 3]^4*(299*Subscript[k, 4]^4 + 1704*Subscript[k, 4]^3*Subscript[k, 5] + 299*Subscript[k, 5]^4 + 545*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 86*Subscript[k, UnderBar[45]]^4 + 1704*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + 5*Subscript[k, 4]^2*(562*Subscript[k, 5]^2 + 109*Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^2*Subscript[k, UnderBar[45]]^2*(19*Subscript[k, 4]^4 + 114*Subscript[k, 4]^3*Subscript[k, 5] + 19*Subscript[k, 5]^4 + 22*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 2*Subscript[k, 4]^2*(95*Subscript[k, 5]^2 + 11*Subscript[k, UnderBar[45]]^2) + 6*Subscript[k, 4]*(19*Subscript[k, 5]^3 + 18*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) - Subscript[k, 3]^2*(47*Subscript[k, 4]^6 + 376*Subscript[k, 4]^5*Subscript[k, 5] + 47*Subscript[k, 5]^6 + 237*Subscript[k, 5]^4*Subscript[k, UnderBar[45]]^2 + 108*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^4 + Subscript[k, 4]^4*(1081*Subscript[k, 5]^2 + 237*Subscript[k, UnderBar[45]]^2) + 32*Subscript[k, 4]^3*(47*Subscript[k, 5]^3 + 44*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(1081*Subscript[k, 5]^4 + 2342*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 108*Subscript[k, UnderBar[45]]^4) + 8*Subscript[k, 4]*(47*Subscript[k, 5]^5 + 176*Subscript[k, 5]^3*Subscript[k, UnderBar[45]]^2 + 47*Subscript[k, 5]*Subscript[k, UnderBar[45]]^4))) + Subscript[k, 2]^2*(5579*Subscript[k, 3]^10 - 7*(Subscript[k, 4] + Subscript[k, 5])^4*(Subscript[k, 4]^2 + 4*Subscript[k, 4]*Subscript[k, 5] + Subscript[k, 5]^2)*Subscript[k, UnderBar[45]]^4 - 3*Subscript[k, 3]^8*(2817*Subscript[k, 4]^2 + 8840*Subscript[k, 4]*Subscript[k, 5] + 2817*Subscript[k, 5]^2 + 1712*Subscript[k, UnderBar[45]]^2) + 3*Subscript[k, 3]^6*(1183*Subscript[k, 4]^4 + 6880*Subscript[k, 4]^3*Subscript[k, 5] + 1183*Subscript[k, 5]^4 + 2008*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 323*Subscript[k, UnderBar[45]]^4 + 6880*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 4]^2*(5697*Subscript[k, 5]^2 + 1004*Subscript[k, UnderBar[45]]^2)) + 7*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*Subscript[k, UnderBar[45]]^2*(8*Subscript[k, 4]^4 + 48*Subscript[k, 4]^3*Subscript[k, 5] + 8*Subscript[k, 5]^4 + 9*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(80*Subscript[k, 5]^2 + 9*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(48*Subscript[k, 5]^3 + 46*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) - Subscript[k, 3]^4*(373*Subscript[k, 4]^6 + 2984*Subscript[k, 4]^5*Subscript[k, 5] + 373*Subscript[k, 5]^6 + 1552*Subscript[k, 5]^4*Subscript[k, UnderBar[45]]^2 + 721*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^4 + Subscript[k, 4]^4*(8579*Subscript[k, 5]^2 + 1552*Subscript[k, UnderBar[45]]^2) + 32*Subscript[k, 4]^3*(373*Subscript[k, 5]^3 + 301*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(8579*Subscript[k, 5]^4 + 16160*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 721*Subscript[k, UnderBar[45]]^4) + 8*Subscript[k, 4]*(373*Subscript[k, 5]^5 + 1204*Subscript[k, 5]^3*Subscript[k, UnderBar[45]]^2 + 373*Subscript[k, 5]*Subscript[k, UnderBar[45]]^4)))) + Subscript[k, 1]^2*(144*Subscript[k, 2]^13 + 1778*Subscript[k, 2]^12*Subscript[k, 3] + Subscript[k, 3]^3*(-Subscript[k, 3] + Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 3] + Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 3]^2 - Subscript[k, 4]^2 - 4*Subscript[k, 4]*Subscript[k, 5] - Subscript[k, 5]^2)*(Subscript[k, 3] - Subscript[k, UnderBar[45]])^2*(Subscript[k, 3] + Subscript[k, UnderBar[45]])^2 + Subscript[k, 2]^11*(9835*Subscript[k, 3]^2 - 311*Subscript[k, 4]^2 - 888*Subscript[k, 4]*Subscript[k, 5] - 311*Subscript[k, 5]^2 - 200*Subscript[k, UnderBar[45]]^2) + 10*Subscript[k, 2]*Subscript[k, 3]^4*(Subscript[k, 3] - Subscript[k, 4] - Subscript[k, 5])*(Subscript[k, 3] + Subscript[k, 4] + Subscript[k, 5])*(Subscript[k, 3]^2 - Subscript[k, 4]^2 - 4*Subscript[k, 4]*Subscript[k, 5] - Subscript[k, 5]^2)*(Subscript[k, 3] - Subscript[k, UnderBar[45]])*(Subscript[k, 3] + Subscript[k, UnderBar[45]])*(7*Subscript[k, 3]^2 - 3*(Subscript[k, 4] + Subscript[k, 5])^2 - 4*Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 2]^10*Subscript[k, 3]*(16163*Subscript[k, 3]^2 - 4*(373*Subscript[k, 4]^2 + 1152*Subscript[k, 4]*Subscript[k, 5] + 373*Subscript[k, 5]^2 + 229*Subscript[k, UnderBar[45]]^2)) + 2*Subscript[k, 2]^9*(35225*Subscript[k, 3]^4 + 105*Subscript[k, 4]^4 + 584*Subscript[k, 4]^3*Subscript[k, 5] + 105*Subscript[k, 5]^4 + 201*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 32*Subscript[k, UnderBar[45]]^4 + 584*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(958*Subscript[k, 5]^2 + 201*Subscript[k, UnderBar[45]]^2) - Subscript[k, 3]^2*(6405*Subscript[k, 4]^2 + 20848*Subscript[k, 4]*Subscript[k, 5] + 6405*Subscript[k, 5]^2 + 3799*Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 2] + Subscript[k, 3])*Subscript[k, UnderBar[12]]^2*(89*Subscript[k, 2]^10 + 975*Subscript[k, 2]^9*Subscript[k, 3] + 4685*Subscript[k, 2]^8*Subscript[k, 3]^2 + 13060*Subscript[k, 2]^7*Subscript[k, 3]^3 + 23450*Subscript[k, 2]^6*Subscript[k, 3]^4 + 28378*Subscript[k, 2]^5*Subscript[k, 3]^5 + 23450*Subscript[k, 2]^4*Subscript[k, 3]^6 + 13060*Subscript[k, 2]^3*Subscript[k, 3]^7 + 4685*Subscript[k, 2]^2*Subscript[k, 3]^8 + 975*Subscript[k, 2]*Subscript[k, 3]^9 + 89*Subscript[k, 3]^10 - 174*Subscript[k, 2]^8*Subscript[k, 4]^2 - 1404*Subscript[k, 2]^7*Subscript[k, 3]*Subscript[k, 4]^2 - 4944*Subscript[k, 2]^6*Subscript[k, 3]^2*Subscript[k, 4]^2 - 9924*Subscript[k, 2]^5*Subscript[k, 3]^3*Subscript[k, 4]^2 - 12420*Subscript[k, 2]^4*Subscript[k, 3]^4*Subscript[k, 4]^2 - 9924*Subscript[k, 2]^3*Subscript[k, 3]^5*Subscript[k, 4]^2 - 4944*Subscript[k, 2]^2*Subscript[k, 3]^6*Subscript[k, 4]^2 - 1404*Subscript[k, 2]*Subscript[k, 3]^7*Subscript[k, 4]^2 - 174*Subscript[k, 3]^8*Subscript[k, 4]^2 + 101*Subscript[k, 2]^6*Subscript[k, 4]^4 + 543*Subscript[k, 2]^5*Subscript[k, 3]*Subscript[k, 4]^4 + 1263*Subscript[k, 2]^4*Subscript[k, 3]^2*Subscript[k, 4]^4 + 1642*Subscript[k, 2]^3*Subscript[k, 3]^3*Subscript[k, 4]^4 + 1263*Subscript[k, 2]^2*Subscript[k, 3]^4*Subscript[k, 4]^4 + 543*Subscript[k, 2]*Subscript[k, 3]^5*Subscript[k, 4]^4 + 101*Subscript[k, 3]^6*Subscript[k, 4]^4 - 16*Subscript[k, 2]^4*Subscript[k, 4]^6 - 50*Subscript[k, 2]^3*Subscript[k, 3]*Subscript[k, 4]^6 - 68*Subscript[k, 2]^2*Subscript[k, 3]^2*Subscript[k, 4]^6 - 50*Subscript[k, 2]*Subscript[k, 3]^3*Subscript[k, 4]^6 - 16*Subscript[k, 3]^4*Subscript[k, 4]^6 - 110*Subscript[k, 2]^8*Subscript[k, UnderBar[45]]^2 - 832*Subscript[k, 2]^7*Subscript[k, 3]*Subscript[k, UnderBar[45]]^2 - 2792*Subscript[k, 2]^6*Subscript[k, 3]^2*Subscript[k, UnderBar[45]]^2 - 5440*Subscript[k, 2]^5*Subscript[k, 3]^3*Subscript[k, UnderBar[45]]^2 - 6740*Subscript[k, 2]^4*Subscript[k, 3]^4*Subscript[k, UnderBar[45]]^2 - 5440*Subscript[k, 2]^3*Subscript[k, 3]^5*Subscript[k, UnderBar[45]]^2 - 2792*Subscript[k, 2]^2*Subscript[k, 3]^6*Subscript[k, UnderBar[45]]^2 - 832*Subscript[k, 2]*Subscript[k, 3]^7*Subscript[k, UnderBar[45]]^2 - 110*Subscript[k, 3]^8*Subscript[k, UnderBar[45]]^2 + 188*Subscript[k, 2]^6*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 + 840*Subscript[k, 2]^5*Subscript[k, 3]*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 + 1668*Subscript[k, 2]^4*Subscript[k, 3]^2*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 + 2032*Subscript[k, 2]^3*Subscript[k, 3]^3*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 + 1668*Subscript[k, 2]^2*Subscript[k, 3]^4*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 + 840*Subscript[k, 2]*Subscript[k, 3]^5*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 + 188*Subscript[k, 3]^6*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 - 86*Subscript[k, 2]^4*Subscript[k, 4]^4*Subscript[k, UnderBar[45]]^2 - 128*Subscript[k, 2]^3*Subscript[k, 3]*Subscript[k, 4]^4*Subscript[k, UnderBar[45]]^2 - 84*Subscript[k, 2]^2*Subscript[k, 3]^2*Subscript[k, 4]^4*Subscript[k, UnderBar[45]]^2 - 128*Subscript[k, 2]*Subscript[k, 3]^3*Subscript[k, 4]^4*Subscript[k, UnderBar[45]]^2 - 86*Subscript[k, 3]^4*Subscript[k, 4]^4*Subscript[k, UnderBar[45]]^2 + 8*Subscript[k, 2]^2*Subscript[k, 4]^6*Subscript[k, UnderBar[45]]^2 - 8*Subscript[k, 2]*Subscript[k, 3]*Subscript[k, 4]^6*Subscript[k, UnderBar[45]]^2 + 8*Subscript[k, 3]^2*Subscript[k, 4]^6*Subscript[k, UnderBar[45]]^2 + 29*Subscript[k, 2]^6*Subscript[k, UnderBar[45]]^4 + 147*Subscript[k, 2]^5*Subscript[k, 3]*Subscript[k, UnderBar[45]]^4 + 327*Subscript[k, 2]^4*Subscript[k, 3]^2*Subscript[k, UnderBar[45]]^4 + 418*Subscript[k, 2]^3*Subscript[k, 3]^3*Subscript[k, UnderBar[45]]^4 + 327*Subscript[k, 2]^2*Subscript[k, 3]^4*Subscript[k, UnderBar[45]]^4 + 147*Subscript[k, 2]*Subscript[k, 3]^5*Subscript[k, UnderBar[45]]^4 + 29*Subscript[k, 3]^6*Subscript[k, UnderBar[45]]^4 - 38*Subscript[k, 2]^4*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^4 - 74*Subscript[k, 2]^3*Subscript[k, 3]*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^4 - 72*Subscript[k, 2]^2*Subscript[k, 3]^2*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^4 - 74*Subscript[k, 2]*Subscript[k, 3]^3*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^4 - 38*Subscript[k, 3]^4*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^4 + 9*Subscript[k, 2]^2*Subscript[k, 4]^4*Subscript[k, UnderBar[45]]^4 - 9*Subscript[k, 2]*Subscript[k, 3]*Subscript[k, 4]^4*Subscript[k, UnderBar[45]]^4 + 9*Subscript[k, 3]^2*Subscript[k, 4]^4*Subscript[k, UnderBar[45]]^4 - 16*Subscript[k, 4]*Subscript[k, 5]^5*((Subscript[k, 2] + Subscript[k, 3])^2*(8*Subscript[k, 2]^2 + 9*Subscript[k, 2]*Subscript[k, 3] + 8*Subscript[k, 3]^2) - 4*(Subscript[k, 2]^2 - Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2)*Subscript[k, UnderBar[45]]^2) - 2*Subscript[k, 5]^6*((Subscript[k, 2] + Subscript[k, 3])^2*(8*Subscript[k, 2]^2 + 9*Subscript[k, 2]*Subscript[k, 3] + 8*Subscript[k, 3]^2) - 4*(Subscript[k, 2]^2 - Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2)*Subscript[k, UnderBar[45]]^2) - 32*Subscript[k, 4]*Subscript[k, 5]^3*(-9*(Subscript[k, 2] + Subscript[k, 3])^4*(2*Subscript[k, 2]^2 + 3*Subscript[k, 2]*Subscript[k, 3] + 2*Subscript[k, 3]^2) + 2*(Subscript[k, 2] + Subscript[k, 3])^2*(8*Subscript[k, 2]^2 + 9*Subscript[k, 2]*Subscript[k, 3] + 8*Subscript[k, 3]^2)*Subscript[k, 4]^2 + 2*((Subscript[k, 2] + Subscript[k, 3])^2*(8*Subscript[k, 2]^2 - 3*Subscript[k, 2]*Subscript[k, 3] + 8*Subscript[k, 3]^2) - 4*(Subscript[k, 2]^2 - Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2)*Subscript[k, 4]^2)*Subscript[k, UnderBar[45]]^2 - 2*(Subscript[k, 2]^2 - Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2)*Subscript[k, UnderBar[45]]^4) + Subscript[k, 5]^4*((Subscript[k, 2] + Subscript[k, 3])^4*(101*Subscript[k, 2]^2 + 139*Subscript[k, 2]*Subscript[k, 3] + 101*Subscript[k, 3]^2) - 46*(Subscript[k, 2] + Subscript[k, 3])^2*(8*Subscript[k, 2]^2 + 9*Subscript[k, 2]*Subscript[k, 3] + 8*Subscript[k, 3]^2)*Subscript[k, 4]^2 - 2*((Subscript[k, 2] + Subscript[k, 3])^2*(43*Subscript[k, 2]^2 - 22*Subscript[k, 2]*Subscript[k, 3] + 43*Subscript[k, 3]^2) - 92*(Subscript[k, 2]^2 - Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2)*Subscript[k, 4]^2)*Subscript[k, UnderBar[45]]^2 + 9*(Subscript[k, 2]^2 - Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2)*Subscript[k, UnderBar[45]]^4) - 2*Subscript[k, 5]^2*(3*(Subscript[k, 2] + Subscript[k, 3])^6*(29*Subscript[k, 2]^2 + 60*Subscript[k, 2]*Subscript[k, 3] + 29*Subscript[k, 3]^2) - 25*(Subscript[k, 2] + Subscript[k, 3])^4*(19*Subscript[k, 2]^2 + 29*Subscript[k, 2]*Subscript[k, 3] + 19*Subscript[k, 3]^2)*Subscript[k, 4]^2 + 23*(Subscript[k, 2] + Subscript[k, 3])^2*(8*Subscript[k, 2]^2 + 9*Subscript[k, 2]*Subscript[k, 3] + 8*Subscript[k, 3]^2)*Subscript[k, 4]^4 - 2*((Subscript[k, 2] + Subscript[k, 3])^4*(47*Subscript[k, 2]^2 + 22*Subscript[k, 2]*Subscript[k, 3] + 47*Subscript[k, 3]^2) - (Subscript[k, 2] + Subscript[k, 3])^2*(213*Subscript[k, 2]^2 - 74*Subscript[k, 2]*Subscript[k, 3] + 213*Subscript[k, 3]^2)*Subscript[k, 4]^2 + 46*(Subscript[k, 2]^2 - Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2)*Subscript[k, 4]^4)*Subscript[k, UnderBar[45]]^2 + ((Subscript[k, 2] + Subscript[k, 3])^2*(19*Subscript[k, 2]^2 - Subscript[k, 2]*Subscript[k, 3] + 19*Subscript[k, 3]^2) - 55*(Subscript[k, 2]^2 - Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2)*Subscript[k, 4]^2)*Subscript[k, UnderBar[45]]^4) - 16*Subscript[k, 4]*Subscript[k, 5]*(2*(Subscript[k, 2] + Subscript[k, 3])^6*(16*Subscript[k, 2]^2 + 47*Subscript[k, 2]*Subscript[k, 3] + 16*Subscript[k, 3]^2) - 18*(Subscript[k, 2] + Subscript[k, 3])^4*(2*Subscript[k, 2]^2 + 3*Subscript[k, 2]*Subscript[k, 3] + 2*Subscript[k, 3]^2)*Subscript[k, 4]^2 + (Subscript[k, 2] + Subscript[k, 3])^2*(8*Subscript[k, 2]^2 + 9*Subscript[k, 2]*Subscript[k, 3] + 8*Subscript[k, 3]^2)*Subscript[k, 4]^4 - 2*(9*(Subscript[k, 2] + Subscript[k, 3])^4*(2*Subscript[k, 2]^2 + 3*Subscript[k, 2]*Subscript[k, 3] + 2*Subscript[k, 3]^2) - 2*(Subscript[k, 2] + Subscript[k, 3])^2*(8*Subscript[k, 2]^2 - 3*Subscript[k, 2]*Subscript[k, 3] + 8*Subscript[k, 3]^2)*Subscript[k, 4]^2 + 2*(Subscript[k, 2]^2 - Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2)*Subscript[k, 4]^4)*Subscript[k, UnderBar[45]]^2 + ((Subscript[k, 2] + Subscript[k, 3])^2*(8*Subscript[k, 2]^2 + 9*Subscript[k, 2]*Subscript[k, 3] + 8*Subscript[k, 3]^2) - 4*(Subscript[k, 2]^2 - Subscript[k, 2]*Subscript[k, 3] + Subscript[k, 3]^2)*Subscript[k, 4]^2)*Subscript[k, UnderBar[45]]^4)) + 4*Subscript[k, 2]^6*Subscript[k, 3]*(23220*Subscript[k, 3]^6 - 51*Subscript[k, 4]^6 - 408*Subscript[k, 4]^5*Subscript[k, 5] - 42*Subscript[k, 3]^4*(357*Subscript[k, 4]^2 + 1216*Subscript[k, 4]*Subscript[k, 5] + 357*Subscript[k, 5]^2 + 205*Subscript[k, UnderBar[45]]^2) - Subscript[k, 4]^4*(1173*Subscript[k, 5]^2 + 229*Subscript[k, UnderBar[45]]^2) - 96*Subscript[k, 4]^3*(17*Subscript[k, 5]^3 + 14*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2) - Subscript[k, 5]^2*(51*Subscript[k, 5]^4 + 229*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 112*Subscript[k, UnderBar[45]]^4) - Subscript[k, 4]^2*(1173*Subscript[k, 5]^4 + 2230*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 112*Subscript[k, UnderBar[45]]^4) - 24*Subscript[k, 4]*(17*Subscript[k, 5]^5 + 56*Subscript[k, 5]^3*Subscript[k, UnderBar[45]]^2 + 17*Subscript[k, 5]*Subscript[k, UnderBar[45]]^4) + 15*Subscript[k, 3]^2*(140*Subscript[k, 4]^4 + 824*Subscript[k, 4]^3*Subscript[k, 5] + 140*Subscript[k, 5]^4 + 215*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 37*Subscript[k, UnderBar[45]]^4 + 824*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(1368*Subscript[k, 5]^2 + 215*Subscript[k, UnderBar[45]]^2))) + Subscript[k, 2]^8*Subscript[k, 3]*(107373*Subscript[k, 3]^4 - 3*Subscript[k, 3]^2*(10797*Subscript[k, 4]^2 + 36280*Subscript[k, 4]*Subscript[k, 5] + 10797*Subscript[k, 5]^2 + 6262*Subscript[k, UnderBar[45]]^2) + 2*(737*Subscript[k, 4]^4 + 4200*Subscript[k, 4]^3*Subscript[k, 5] + 737*Subscript[k, 5]^4 + 1277*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 212*Subscript[k, UnderBar[45]]^4 + 4200*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(6926*Subscript[k, 5]^2 + 1277*Subscript[k, UnderBar[45]]^2))) + Subscript[k, 2]^7*(117426*Subscript[k, 3]^6 - 43*Subscript[k, 4]^6 - 344*Subscript[k, 4]^5*Subscript[k, 5] - 1376*Subscript[k, 4]^3*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) - Subscript[k, 4]^4*(989*Subscript[k, 5]^2 + 244*Subscript[k, UnderBar[45]]^2) - 6*Subscript[k, 3]^4*(8901*Subscript[k, 4]^2 + 30344*Subscript[k, 4]*Subscript[k, 5] + 8901*Subscript[k, 5]^2 + 5108*Subscript[k, UnderBar[45]]^2) - 344*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^4 + 4*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, UnderBar[45]]^4) - Subscript[k, 5]^2*(43*Subscript[k, 5]^4 + 244*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 115*Subscript[k, UnderBar[45]]^4) - Subscript[k, 4]^2*(989*Subscript[k, 5]^4 + 2264*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 115*Subscript[k, UnderBar[45]]^4) + Subscript[k, 3]^2*(4609*Subscript[k, 4]^4 + 26784*Subscript[k, 4]^3*Subscript[k, 5] + 4609*Subscript[k, 5]^4 + 7384*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 1261*Subscript[k, UnderBar[45]]^4 + 26784*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(44350*Subscript[k, 5]^2 + 7384*Subscript[k, UnderBar[45]]^2))) + 2*Subscript[k, 2]^2*Subscript[k, 3]^3*(449*Subscript[k, 3]^8 - 4*Subscript[k, 3]^6*(217*Subscript[k, 4]^2 + 648*Subscript[k, 4]*Subscript[k, 5] + 217*Subscript[k, 5]^2 + 136*Subscript[k, UnderBar[45]]^2) + Subscript[k, 3]^4*(497*Subscript[k, 4]^4 + 2832*Subscript[k, 4]^3*Subscript[k, 5] + 497*Subscript[k, 5]^4 + 902*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 143*Subscript[k, UnderBar[45]]^4 + 2832*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(4670*Subscript[k, 5]^2 + 902*Subscript[k, UnderBar[45]]^2)) + 5*(Subscript[k, 4] + Subscript[k, 5])^2*Subscript[k, UnderBar[45]]^2*(6*Subscript[k, 4]^4 + 36*Subscript[k, 4]^3*Subscript[k, 5] + 6*Subscript[k, 5]^4 + 7*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(60*Subscript[k, 5]^2 + 7*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(36*Subscript[k, 5]^3 + 34*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) - 2*Subscript[k, 3]^2*(39*Subscript[k, 4]^6 + 312*Subscript[k, 4]^5*Subscript[k, 5] + 39*Subscript[k, 5]^6 + 194*Subscript[k, 5]^4*Subscript[k, UnderBar[45]]^2 + 89*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^4 + Subscript[k, 4]^4*(897*Subscript[k, 5]^2 + 194*Subscript[k, UnderBar[45]]^2) + 96*Subscript[k, 4]^3*(13*Subscript[k, 5]^3 + 12*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(897*Subscript[k, 5]^4 + 1916*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 89*Subscript[k, UnderBar[45]]^4) + 24*Subscript[k, 4]*(13*Subscript[k, 5]^5 + 48*Subscript[k, 5]^3*Subscript[k, UnderBar[45]]^2 + 13*Subscript[k, 5]*Subscript[k, UnderBar[45]]^4))) + 2*Subscript[k, 2]^5*(26376*Subscript[k, 3]^8 - 42*Subscript[k, 3]^6*(553*Subscript[k, 4]^2 + 1856*Subscript[k, 4]*Subscript[k, 5] + 553*Subscript[k, 5]^2 + 321*Subscript[k, UnderBar[45]]^2) + Subscript[k, 3]^4*(4879*Subscript[k, 4]^4 + 28848*Subscript[k, 4]^3*Subscript[k, 5] + 4879*Subscript[k, 5]^4 + 7498*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 1273*Subscript[k, UnderBar[45]]^4 + 28848*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(47938*Subscript[k, 5]^2 + 7498*Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^2*Subscript[k, UnderBar[45]]^2*(21*Subscript[k, 4]^4 + 126*Subscript[k, 4]^3*Subscript[k, 5] + 21*Subscript[k, 5]^4 + 29*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(210*Subscript[k, 5]^2 + 29*Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 4]*(63*Subscript[k, 5]^3 + 55*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) - Subscript[k, 3]^2*(213*Subscript[k, 4]^6 + 1704*Subscript[k, 4]^5*Subscript[k, 5] + 213*Subscript[k, 5]^6 + 793*Subscript[k, 5]^4*Subscript[k, UnderBar[45]]^2 + 394*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^4 + Subscript[k, 4]^4*(4899*Subscript[k, 5]^2 + 793*Subscript[k, UnderBar[45]]^2) + 96*Subscript[k, 4]^3*(71*Subscript[k, 5]^3 + 51*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(4899*Subscript[k, 5]^4 + 8206*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 394*Subscript[k, UnderBar[45]]^4) + 24*Subscript[k, 4]*(71*Subscript[k, 5]^5 + 204*Subscript[k, 5]^3*Subscript[k, UnderBar[45]]^2 + 71*Subscript[k, 5]*Subscript[k, UnderBar[45]]^4))) + Subscript[k, 2]^3*(5579*Subscript[k, 3]^10 - 7*(Subscript[k, 4] + Subscript[k, 5])^4*(Subscript[k, 4]^2 + 4*Subscript[k, 4]*Subscript[k, 5] + Subscript[k, 5]^2)*Subscript[k, UnderBar[45]]^4 - 3*Subscript[k, 3]^8*(2817*Subscript[k, 4]^2 + 8840*Subscript[k, 4]*Subscript[k, 5] + 2817*Subscript[k, 5]^2 + 1712*Subscript[k, UnderBar[45]]^2) + 3*Subscript[k, 3]^6*(1183*Subscript[k, 4]^4 + 6880*Subscript[k, 4]^3*Subscript[k, 5] + 1183*Subscript[k, 5]^4 + 2008*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 323*Subscript[k, UnderBar[45]]^4 + 6880*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 4]^2*(5697*Subscript[k, 5]^2 + 1004*Subscript[k, UnderBar[45]]^2)) + 7*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*Subscript[k, UnderBar[45]]^2*(8*Subscript[k, 4]^4 + 48*Subscript[k, 4]^3*Subscript[k, 5] + 8*Subscript[k, 5]^4 + 9*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(80*Subscript[k, 5]^2 + 9*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(48*Subscript[k, 5]^3 + 46*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) - Subscript[k, 3]^4*(373*Subscript[k, 4]^6 + 2984*Subscript[k, 4]^5*Subscript[k, 5] + 373*Subscript[k, 5]^6 + 1552*Subscript[k, 5]^4*Subscript[k, UnderBar[45]]^2 + 721*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^4 + Subscript[k, 4]^4*(8579*Subscript[k, 5]^2 + 1552*Subscript[k, UnderBar[45]]^2) + 32*Subscript[k, 4]^3*(373*Subscript[k, 5]^3 + 301*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(8579*Subscript[k, 5]^4 + 16160*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 721*Subscript[k, UnderBar[45]]^4) + 8*Subscript[k, 4]*(373*Subscript[k, 5]^5 + 1204*Subscript[k, 5]^3*Subscript[k, UnderBar[45]]^2 + 373*Subscript[k, 5]*Subscript[k, UnderBar[45]]^4))) + Subscript[k, 2]^4*Subscript[k, 3]*(21000*Subscript[k, 3]^8 + 22*(Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^2 + 4*Subscript[k, 4]*Subscript[k, 5] + Subscript[k, 5]^2)*Subscript[k, UnderBar[45]]^2*(3*(Subscript[k, 4] + Subscript[k, 5])^2 + 4*Subscript[k, UnderBar[45]]^2) - 6*Subscript[k, 3]^6*(4085*Subscript[k, 4]^2 + 13336*Subscript[k, 4]*Subscript[k, 5] + 4085*Subscript[k, 5]^2 + 2418*Subscript[k, UnderBar[45]]^2) + Subscript[k, 3]^4*(7385*Subscript[k, 4]^4 + 43488*Subscript[k, 4]^3*Subscript[k, 5] + 7385*Subscript[k, 5]^4 + 11792*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 1949*Subscript[k, UnderBar[45]]^4 + 43488*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 4]^2*(36103*Subscript[k, 5]^2 + 5896*Subscript[k, UnderBar[45]]^2)) - Subscript[k, 3]^2*(511*Subscript[k, 4]^6 + 4088*Subscript[k, 4]^5*Subscript[k, 5] + 511*Subscript[k, 5]^6 + 1854*Subscript[k, 5]^4*Subscript[k, UnderBar[45]]^2 + 897*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^4 + Subscript[k, 4]^4*(11753*Subscript[k, 5]^2 + 1854*Subscript[k, UnderBar[45]]^2) + 32*Subscript[k, 4]^3*(511*Subscript[k, 5]^3 + 367*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2) + 23*Subscript[k, 4]^2*(511*Subscript[k, 5]^4 + 860*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 39*Subscript[k, UnderBar[45]]^4) + 8*Subscript[k, 4]*(511*Subscript[k, 5]^5 + 1468*Subscript[k, 5]^3*Subscript[k, UnderBar[45]]^2 + 511*Subscript[k, 5]*Subscript[k, UnderBar[45]]^4)))) + Subscript[k, 1]^6*(8866*Subscript[k, 2]^9 + 75306*Subscript[k, 2]^8*Subscript[k, 3] + 66*Subscript[k, 2]^7*(4155*Subscript[k, 3]^2 - 127*Subscript[k, 4]^2 - 376*Subscript[k, 4]*Subscript[k, 5] - 127*Subscript[k, 5]^2 - 80*Subscript[k, UnderBar[45]]^2) + 84*Subscript[k, 2]^6*Subscript[k, 3]*(6697*Subscript[k, 3]^2 - 4*(149*Subscript[k, 4]^2 + 480*Subscript[k, 4]*Subscript[k, 5] + 149*Subscript[k, 5]^2 + 89*Subscript[k, UnderBar[45]]^2)) + 84*Subscript[k, 2]^5*(8515*Subscript[k, 3]^4 + 24*Subscript[k, 4]^4 + 136*Subscript[k, 4]^3*Subscript[k, 5] + 24*Subscript[k, 5]^4 + 45*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 7*Subscript[k, UnderBar[45]]^4 + 136*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(224*Subscript[k, 5]^2 + 45*Subscript[k, UnderBar[45]]^2) - Subscript[k, 3]^2*(1497*Subscript[k, 4]^2 + 5072*Subscript[k, 4]*Subscript[k, 5] + 1497*Subscript[k, 5]^2 + 863*Subscript[k, UnderBar[45]]^2)) + 14*Subscript[k, 2]^4*Subscript[k, 3]*(41559*Subscript[k, 3]^4 + 542*Subscript[k, 4]^4 + 3120*Subscript[k, 4]^3*Subscript[k, 5] + 542*Subscript[k, 5]^4 + 902*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 152*Subscript[k, UnderBar[45]]^4 + 3120*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(5156*Subscript[k, 5]^2 + 902*Subscript[k, UnderBar[45]]^2) - 3*Subscript[k, 3]^2*(4071*Subscript[k, 4]^2 + 14120*Subscript[k, 4]*Subscript[k, 5] + 4071*Subscript[k, 5]^2 + 2306*Subscript[k, UnderBar[45]]^2)) + 21*Subscript[k, 2]^3*(14286*Subscript[k, 3]^6 - 5*Subscript[k, 4]^6 - 40*Subscript[k, 4]^5*Subscript[k, 5] - 160*Subscript[k, 4]^3*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) - Subscript[k, 4]^4*(115*Subscript[k, 5]^2 + 28*Subscript[k, UnderBar[45]]^2) - 6*Subscript[k, 3]^4*(1067*Subscript[k, 4]^2 + 3704*Subscript[k, 4]*Subscript[k, 5] + 1067*Subscript[k, 5]^2 + 604*Subscript[k, UnderBar[45]]^2) - 40*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^4 + 4*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, UnderBar[45]]^4) - Subscript[k, 5]^2*(5*Subscript[k, 5]^4 + 28*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 13*Subscript[k, UnderBar[45]]^4) - Subscript[k, 4]^2*(115*Subscript[k, 5]^4 + 264*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 13*Subscript[k, UnderBar[45]]^4) + 3*Subscript[k, 3]^2*(181*Subscript[k, 4]^4 + 1056*Subscript[k, 4]^3*Subscript[k, 5] + 181*Subscript[k, 5]^4 + 280*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 49*Subscript[k, UnderBar[45]]^4 + 1056*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + 70*Subscript[k, 4]^2*(25*Subscript[k, 5]^2 + 4*Subscript[k, UnderBar[45]]^2))) + 4*Subscript[k, 2]^2*Subscript[k, 3]*(23220*Subscript[k, 3]^6 - 51*Subscript[k, 4]^6 - 408*Subscript[k, 4]^5*Subscript[k, 5] - 42*Subscript[k, 3]^4*(357*Subscript[k, 4]^2 + 1216*Subscript[k, 4]*Subscript[k, 5] + 357*Subscript[k, 5]^2 + 205*Subscript[k, UnderBar[45]]^2) - Subscript[k, 4]^4*(1173*Subscript[k, 5]^2 + 229*Subscript[k, UnderBar[45]]^2) - 96*Subscript[k, 4]^3*(17*Subscript[k, 5]^3 + 14*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2) - Subscript[k, 5]^2*(51*Subscript[k, 5]^4 + 229*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 112*Subscript[k, UnderBar[45]]^4) - Subscript[k, 4]^2*(1173*Subscript[k, 5]^4 + 2230*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 112*Subscript[k, UnderBar[45]]^4) - 24*Subscript[k, 4]*(17*Subscript[k, 5]^5 + 56*Subscript[k, 5]^3*Subscript[k, UnderBar[45]]^2 + 17*Subscript[k, 5]*Subscript[k, UnderBar[45]]^4) + 15*Subscript[k, 3]^2*(140*Subscript[k, 4]^4 + 824*Subscript[k, 4]^3*Subscript[k, 5] + 140*Subscript[k, 5]^4 + 215*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 37*Subscript[k, UnderBar[45]]^4 + 824*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(1368*Subscript[k, 5]^2 + 215*Subscript[k, UnderBar[45]]^2))) + Subscript[k, 3]*(880*Subscript[k, 3]^8 + 2*(Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^2 + 4*Subscript[k, 4]*Subscript[k, 5] + Subscript[k, 5]^2)*Subscript[k, UnderBar[45]]^2*(3*(Subscript[k, 4] + Subscript[k, 5])^2 + 4*Subscript[k, UnderBar[45]]^2) - 6*Subscript[k, 3]^6*(179*Subscript[k, 4]^2 + 552*Subscript[k, 4]*Subscript[k, 5] + 179*Subscript[k, 5]^2 + 110*Subscript[k, UnderBar[45]]^2) + 7*Subscript[k, 3]^4*(49*Subscript[k, 4]^4 + 288*Subscript[k, 4]^3*Subscript[k, 5] + 49*Subscript[k, 5]^4 + 88*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 13*Subscript[k, UnderBar[45]]^4 + 288*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(478*Subscript[k, 5]^2 + 88*Subscript[k, UnderBar[45]]^2)) - 5*Subscript[k, 3]^2*(5*Subscript[k, 4]^6 + 40*Subscript[k, 4]^5*Subscript[k, 5] + 5*Subscript[k, 5]^6 + 26*Subscript[k, 5]^4*Subscript[k, UnderBar[45]]^2 + 11*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^4 + 160*Subscript[k, 4]^3*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^4*(115*Subscript[k, 5]^2 + 26*Subscript[k, UnderBar[45]]^2) + 40*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^4 + 4*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, UnderBar[45]]^4) + Subscript[k, 4]^2*(115*Subscript[k, 5]^4 + 268*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 11*Subscript[k, UnderBar[45]]^4))) + 2*Subscript[k, 2]*(7539*Subscript[k, 3]^8 - 42*Subscript[k, 3]^6*(161*Subscript[k, 4]^2 + 528*Subscript[k, 4]*Subscript[k, 5] + 161*Subscript[k, 5]^2 + 95*Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 3]^4*(728*Subscript[k, 4]^4 + 4296*Subscript[k, 4]^3*Subscript[k, 5] + 728*Subscript[k, 5]^4 + 1181*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 191*Subscript[k, UnderBar[45]]^4 + 4296*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(7136*Subscript[k, 5]^2 + 1181*Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^2*Subscript[k, UnderBar[45]]^2*(7*Subscript[k, 4]^4 + 42*Subscript[k, 4]^3*Subscript[k, 5] + 7*Subscript[k, 5]^4 + 10*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 10*Subscript[k, 4]^2*(7*Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + 6*Subscript[k, 4]*(7*Subscript[k, 5]^3 + 6*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) - Subscript[k, 3]^2*(65*Subscript[k, 4]^6 + 520*Subscript[k, 4]^5*Subscript[k, 5] + 65*Subscript[k, 5]^6 + 279*Subscript[k, 5]^4*Subscript[k, UnderBar[45]]^2 + 132*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^4 + Subscript[k, 4]^4*(1495*Subscript[k, 5]^2 + 279*Subscript[k, UnderBar[45]]^2) + 32*Subscript[k, 4]^3*(65*Subscript[k, 5]^3 + 53*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(1495*Subscript[k, 5]^4 + 2834*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 132*Subscript[k, UnderBar[45]]^4) + 8*Subscript[k, 4]*(65*Subscript[k, 5]^5 + 212*Subscript[k, 5]^3*Subscript[k, UnderBar[45]]^2 + 65*Subscript[k, 5]*Subscript[k, UnderBar[45]]^4))) - (Subscript[k, 2] + Subscript[k, 3])*Subscript[k, UnderBar[12]]^2*(2178*Subscript[k, 2]^6 + 14286*Subscript[k, 2]^5*Subscript[k, 3] + 2178*Subscript[k, 3]^6 - 84*Subscript[k, 3]^4*(18*Subscript[k, 4]^2 + 56*Subscript[k, 4]*Subscript[k, 5] + 18*Subscript[k, 5]^2 + 11*Subscript[k, UnderBar[45]]^2) + 21*Subscript[k, 3]^2*(11*Subscript[k, 4]^4 + 64*Subscript[k, 4]^3*Subscript[k, 5] + 11*Subscript[k, 5]^4 + 20*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 3*Subscript[k, UnderBar[45]]^4 + 64*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 4]^2*(53*Subscript[k, 5]^2 + 10*Subscript[k, UnderBar[45]]^2)) + 6*Subscript[k, 2]^4*(6257*Subscript[k, 3]^2 - 14*(18*Subscript[k, 4]^2 + 56*Subscript[k, 4]*Subscript[k, 5] + 18*Subscript[k, 5]^2 + 11*Subscript[k, UnderBar[45]]^2)) + 12*Subscript[k, 2]^3*Subscript[k, 3]*(4239*Subscript[k, 3]^2 - 7*(71*Subscript[k, 4]^2 + 248*Subscript[k, 4]*Subscript[k, 5] + 71*Subscript[k, 5]^2 + 40*Subscript[k, UnderBar[45]]^2)) + Subscript[k, 2]*Subscript[k, 3]*(14286*Subscript[k, 3]^4 + 413*Subscript[k, 4]^4 + 2400*Subscript[k, 4]^3*Subscript[k, 5] + 413*Subscript[k, 5]^4 + 608*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 113*Subscript[k, UnderBar[45]]^4 + 2400*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) - 84*Subscript[k, 3]^2*(71*Subscript[k, 4]^2 + 248*Subscript[k, 4]*Subscript[k, 5] + 71*Subscript[k, 5]^2 + 40*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(3974*Subscript[k, 5]^2 + 608*Subscript[k, UnderBar[45]]^2)) - 2*(3*Subscript[k, 4]^6 + 24*Subscript[k, 4]^5*Subscript[k, 5] + 3*Subscript[k, 5]^6 + 17*Subscript[k, 5]^4*Subscript[k, UnderBar[45]]^2 + 8*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^4 + 96*Subscript[k, 4]^3*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^4*(69*Subscript[k, 5]^2 + 17*Subscript[k, UnderBar[45]]^2) + 24*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^4 + 4*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, UnderBar[45]]^4) + Subscript[k, 4]^2*(69*Subscript[k, 5]^4 + 158*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 8*Subscript[k, UnderBar[45]]^4)) + 3*Subscript[k, 2]^2*(12514*Subscript[k, 3]^4 - 56*Subscript[k, 3]^2*(53*Subscript[k, 4]^2 + 192*Subscript[k, 4]*Subscript[k, 5] + 53*Subscript[k, 5]^2 + 29*Subscript[k, UnderBar[45]]^2) + 7*(11*Subscript[k, 4]^4 + 64*Subscript[k, 4]^3*Subscript[k, 5] + 11*Subscript[k, 5]^4 + 20*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 3*Subscript[k, UnderBar[45]]^4 + 64*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 4]^2*(53*Subscript[k, 5]^2 + 10*Subscript[k, UnderBar[45]]^2))))) - Subscript[k, 1]^5*(-5148*Subscript[k, 2]^10 - 48818*Subscript[k, 2]^9*Subscript[k, 3] - 341*Subscript[k, 3]^10 + 531*Subscript[k, 3]^8*Subscript[k, 4]^2 - 231*Subscript[k, 3]^6*Subscript[k, 4]^4 + 25*Subscript[k, 3]^4*Subscript[k, 4]^6 + 330*Subscript[k, 3]^8*Subscript[k, UnderBar[45]]^2 - 420*Subscript[k, 3]^6*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 + 130*Subscript[k, 3]^4*Subscript[k, 4]^4*Subscript[k, UnderBar[45]]^2 - 8*Subscript[k, 3]^2*Subscript[k, 4]^6*Subscript[k, UnderBar[45]]^2 - 63*Subscript[k, 3]^6*Subscript[k, UnderBar[45]]^4 + 55*Subscript[k, 3]^4*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^4 - 9*Subscript[k, 3]^2*Subscript[k, 4]^4*Subscript[k, UnderBar[45]]^4 + Subscript[k, 4]^6*Subscript[k, UnderBar[45]]^4 + 33*Subscript[k, 2]^8*(-6101*Subscript[k, 3]^2 + 187*Subscript[k, 4]^2 + 552*Subscript[k, 4]*Subscript[k, 5] + 187*Subscript[k, 5]^2 + 118*Subscript[k, UnderBar[45]]^2) + 12*Subscript[k, 2]^7*Subscript[k, 3]*(-39691*Subscript[k, 3]^2 + 3539*Subscript[k, 4]^2 + 11376*Subscript[k, 4]*Subscript[k, 5] + 3539*Subscript[k, 5]^2 + 2117*Subscript[k, UnderBar[45]]^2) + 8*Subscript[k, 4]*Subscript[k, 5]^5*(25*Subscript[k, 3]^4 - 8*Subscript[k, 3]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, UnderBar[45]]^4) + Subscript[k, 5]^6*(25*Subscript[k, 3]^4 - 8*Subscript[k, 3]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, UnderBar[45]]^4) - 28*Subscript[k, 2]^5*Subscript[k, 3]*(25368*Subscript[k, 3]^4 + 329*Subscript[k, 4]^4 + 1896*Subscript[k, 4]^3*Subscript[k, 5] + 329*Subscript[k, 5]^4 + 545*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 92*Subscript[k, UnderBar[45]]^4 + 1896*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) - 42*Subscript[k, 3]^2*(177*Subscript[k, 4]^2 + 616*Subscript[k, 4]*Subscript[k, 5] + 177*Subscript[k, 5]^2 + 100*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(3134*Subscript[k, 5]^2 + 545*Subscript[k, UnderBar[45]]^2)) - 84*Subscript[k, 2]^6*(8515*Subscript[k, 3]^4 + 24*Subscript[k, 4]^4 + 136*Subscript[k, 4]^3*Subscript[k, 5] + 24*Subscript[k, 5]^4 + 45*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 7*Subscript[k, UnderBar[45]]^4 + 136*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(224*Subscript[k, 5]^2 + 45*Subscript[k, UnderBar[45]]^2) - Subscript[k, 3]^2*(1497*Subscript[k, 4]^2 + 5072*Subscript[k, 4]*Subscript[k, 5] + 1497*Subscript[k, 5]^2 + 863*Subscript[k, UnderBar[45]]^2)) + 32*Subscript[k, 4]*Subscript[k, 5]^3*(-42*Subscript[k, 3]^6 + Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^4 + 25*Subscript[k, 3]^4*(Subscript[k, 4]^2 + Subscript[k, UnderBar[45]]^2) - 2*Subscript[k, 3]^2*(4*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, UnderBar[45]]^4)) + 8*Subscript[k, 4]*Subscript[k, 5]*(201*Subscript[k, 3]^8 + Subscript[k, 4]^4*Subscript[k, UnderBar[45]]^4 - 168*Subscript[k, 3]^6*(Subscript[k, 4]^2 + Subscript[k, UnderBar[45]]^2) - 8*Subscript[k, 3]^2*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2*(Subscript[k, 4]^2 + Subscript[k, UnderBar[45]]^2) + 25*Subscript[k, 3]^4*(Subscript[k, 4]^4 + 4*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, UnderBar[45]]^4)) + Subscript[k, 5]^4*(-231*Subscript[k, 3]^6 + 23*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^4 + 5*Subscript[k, 3]^4*(115*Subscript[k, 4]^2 + 26*Subscript[k, UnderBar[45]]^2) - Subscript[k, 3]^2*(184*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 + 9*Subscript[k, UnderBar[45]]^4)) + Subscript[k, 5]^2*(531*Subscript[k, 3]^8 + 23*Subscript[k, 4]^4*Subscript[k, UnderBar[45]]^4 - 42*Subscript[k, 3]^6*(53*Subscript[k, 4]^2 + 10*Subscript[k, UnderBar[45]]^2) + 5*Subscript[k, 3]^4*(115*Subscript[k, 4]^4 + 268*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^2 + 11*Subscript[k, UnderBar[45]]^4) - 2*Subscript[k, 3]^2*(92*Subscript[k, 4]^4*Subscript[k, UnderBar[45]]^2 + 55*Subscript[k, 4]^2*Subscript[k, UnderBar[45]]^4)) + 7*Subscript[k, 2]^4*(-67074*Subscript[k, 3]^6 + 23*Subscript[k, 4]^6 + 184*Subscript[k, 4]^5*Subscript[k, 5] + 23*Subscript[k, 5]^6 + 128*Subscript[k, 5]^4*Subscript[k, UnderBar[45]]^2 + 59*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^4 + 736*Subscript[k, 4]^3*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^4*(529*Subscript[k, 5]^2 + 128*Subscript[k, UnderBar[45]]^2) + 42*Subscript[k, 3]^4*(711*Subscript[k, 4]^2 + 2488*Subscript[k, 4]*Subscript[k, 5] + 711*Subscript[k, 5]^2 + 400*Subscript[k, UnderBar[45]]^2) + 184*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^4 + 4*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, UnderBar[45]]^4) + Subscript[k, 4]^2*(529*Subscript[k, 5]^4 + 1216*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 59*Subscript[k, UnderBar[45]]^4) - Subscript[k, 3]^2*(2513*Subscript[k, 4]^4 + 14688*Subscript[k, 4]^3*Subscript[k, 5] + 2513*Subscript[k, 5]^4 + 3824*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 677*Subscript[k, UnderBar[45]]^4 + 14688*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(24350*Subscript[k, 5]^2 + 3824*Subscript[k, UnderBar[45]]^2))) + 2*Subscript[k, 2]^3*Subscript[k, 3]*(-100854*Subscript[k, 3]^6 + 213*Subscript[k, 4]^6 + 1704*Subscript[k, 4]^5*Subscript[k, 5] + 213*Subscript[k, 5]^6 + 907*Subscript[k, 5]^4*Subscript[k, UnderBar[45]]^2 + 448*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^4 + 42*Subscript[k, 3]^4*(1533*Subscript[k, 4]^2 + 5296*Subscript[k, 4]*Subscript[k, 5] + 1533*Subscript[k, 5]^2 + 871*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^4*(4899*Subscript[k, 5]^2 + 907*Subscript[k, UnderBar[45]]^2) + 96*Subscript[k, 4]^3*(71*Subscript[k, 5]^3 + 56*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(4899*Subscript[k, 5]^4 + 8938*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 448*Subscript[k, UnderBar[45]]^4) + 24*Subscript[k, 4]*(71*Subscript[k, 5]^5 + 224*Subscript[k, 5]^3*Subscript[k, UnderBar[45]]^2 + 71*Subscript[k, 5]*Subscript[k, UnderBar[45]]^4) - 3*Subscript[k, 3]^2*(2961*Subscript[k, 4]^4 + 17464*Subscript[k, 4]^3*Subscript[k, 5] + 2961*Subscript[k, 5]^4 + 4395*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 778*Subscript[k, UnderBar[45]]^4 + 17464*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(29006*Subscript[k, 5]^2 + 4395*Subscript[k, UnderBar[45]]^2))) + 2*Subscript[k, 2]*Subscript[k, 3]*(-3615*Subscript[k, 3]^8 - 5*(Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^2 + 4*Subscript[k, 4]*Subscript[k, 5] + Subscript[k, 5]^2)*Subscript[k, UnderBar[45]]^2*(3*(Subscript[k, 4] + Subscript[k, 5])^2 + 4*Subscript[k, UnderBar[45]]^2) + 12*Subscript[k, 3]^6*(356*Subscript[k, 4]^2 + 1144*Subscript[k, 4]*Subscript[k, 5] + 356*Subscript[k, 5]^2 + 213*Subscript[k, UnderBar[45]]^2) - Subscript[k, 3]^4*(1309*Subscript[k, 4]^4 + 7704*Subscript[k, 4]^3*Subscript[k, 5] + 1309*Subscript[k, 5]^4 + 2167*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 346*Subscript[k, UnderBar[45]]^4 + 7704*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(12790*Subscript[k, 5]^2 + 2167*Subscript[k, UnderBar[45]]^2)) + 2*Subscript[k, 3]^2*(46*Subscript[k, 4]^6 + 368*Subscript[k, 4]^5*Subscript[k, 5] + 46*Subscript[k, 5]^6 + 189*Subscript[k, 5]^4*Subscript[k, UnderBar[45]]^2 + 87*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^4 + Subscript[k, 4]^4*(1058*Subscript[k, 5]^2 + 189*Subscript[k, UnderBar[45]]^2) + 32*Subscript[k, 4]^3*(46*Subscript[k, 5]^3 + 37*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(1058*Subscript[k, 5]^4 + 1990*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 87*Subscript[k, UnderBar[45]]^4) + 16*Subscript[k, 4]*(23*Subscript[k, 5]^5 + 74*Subscript[k, 5]^3*Subscript[k, UnderBar[45]]^2 + 23*Subscript[k, 5]*Subscript[k, UnderBar[45]]^4))) + 2*Subscript[k, 2]^2*(-26376*Subscript[k, 3]^8 + 42*Subscript[k, 3]^6*(553*Subscript[k, 4]^2 + 1856*Subscript[k, 4]*Subscript[k, 5] + 553*Subscript[k, 5]^2 + 321*Subscript[k, UnderBar[45]]^2) - Subscript[k, 3]^4*(4879*Subscript[k, 4]^4 + 28848*Subscript[k, 4]^3*Subscript[k, 5] + 4879*Subscript[k, 5]^4 + 7498*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 1273*Subscript[k, UnderBar[45]]^4 + 28848*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(47938*Subscript[k, 5]^2 + 7498*Subscript[k, UnderBar[45]]^2)) - (Subscript[k, 4] + Subscript[k, 5])^2*Subscript[k, UnderBar[45]]^2*(21*Subscript[k, 4]^4 + 126*Subscript[k, 4]^3*Subscript[k, 5] + 21*Subscript[k, 5]^4 + 29*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(210*Subscript[k, 5]^2 + 29*Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 4]*(63*Subscript[k, 5]^3 + 55*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) + Subscript[k, 3]^2*(213*Subscript[k, 4]^6 + 1704*Subscript[k, 4]^5*Subscript[k, 5] + 213*Subscript[k, 5]^6 + 793*Subscript[k, 5]^4*Subscript[k, UnderBar[45]]^2 + 394*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^4 + Subscript[k, 4]^4*(4899*Subscript[k, 5]^2 + 793*Subscript[k, UnderBar[45]]^2) + 96*Subscript[k, 4]^3*(71*Subscript[k, 5]^3 + 51*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(4899*Subscript[k, 5]^4 + 8206*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 394*Subscript[k, UnderBar[45]]^4) + 24*Subscript[k, 4]*(71*Subscript[k, 5]^5 + 204*Subscript[k, 5]^3*Subscript[k, UnderBar[45]]^2 + 71*Subscript[k, 5]*Subscript[k, UnderBar[45]]^4))) + Subscript[k, UnderBar[12]]^2*(1617*Subscript[k, 2]^8 + 14028*Subscript[k, 2]^7*Subscript[k, 3] + 1617*Subscript[k, 3]^8 + 84*Subscript[k, 2]^5*Subscript[k, 3]*(1273*Subscript[k, 3]^2 - 107*Subscript[k, 4]^2 - 368*Subscript[k, 4]*Subscript[k, 5] - 107*Subscript[k, 5]^2 - 61*Subscript[k, UnderBar[45]]^2) + 84*Subscript[k, 2]^6*(617*Subscript[k, 3]^2 - 2*(9*Subscript[k, 4]^2 + 28*Subscript[k, 4]*Subscript[k, 5] + 9*Subscript[k, 5]^2) - 11*Subscript[k, UnderBar[45]]^2) - 84*Subscript[k, 3]^6*(18*Subscript[k, 4]^2 + 56*Subscript[k, 4]*Subscript[k, 5] + 18*Subscript[k, 5]^2 + 11*Subscript[k, UnderBar[45]]^2) + 7*Subscript[k, 3]^4*(49*Subscript[k, 4]^4 + 288*Subscript[k, 4]^3*Subscript[k, 5] + 49*Subscript[k, 5]^4 + 88*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 13*Subscript[k, UnderBar[45]]^4 + 288*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(478*Subscript[k, 5]^2 + 88*Subscript[k, UnderBar[45]]^2)) + 7*Subscript[k, 2]^4*(19290*Subscript[k, 3]^4 + 49*Subscript[k, 4]^4 + 288*Subscript[k, 4]^3*Subscript[k, 5] + 49*Subscript[k, 5]^4 + 88*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 13*Subscript[k, UnderBar[45]]^4 + 288*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(478*Subscript[k, 5]^2 + 88*Subscript[k, UnderBar[45]]^2) - 12*Subscript[k, 3]^2*(266*Subscript[k, 4]^2 + 968*Subscript[k, 4]*Subscript[k, 5] + 266*Subscript[k, 5]^2 + 145*Subscript[k, UnderBar[45]]^2)) + 2*Subscript[k, 2]^3*Subscript[k, 3]*(53466*Subscript[k, 3]^4 + 623*Subscript[k, 4]^4 + 3672*Subscript[k, 4]^3*Subscript[k, 5] + 623*Subscript[k, 5]^4 + 935*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 164*Subscript[k, UnderBar[45]]^4 + 3672*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) - 84*Subscript[k, 3]^2*(177*Subscript[k, 4]^2 + 656*Subscript[k, 4]*Subscript[k, 5] + 177*Subscript[k, 5]^2 + 95*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(6098*Subscript[k, 5]^2 + 935*Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^2*Subscript[k, UnderBar[45]]^2*(2*Subscript[k, 4]^4 + 12*Subscript[k, 4]^3*Subscript[k, 5] + 2*Subscript[k, 5]^4 + 3*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(20*Subscript[k, 5]^2 + 3*Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 4]*(6*Subscript[k, 5]^3 + 5*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) - 2*Subscript[k, 3]^2*(8*Subscript[k, 4]^6 + 64*Subscript[k, 4]^5*Subscript[k, 5] + 8*Subscript[k, 5]^6 + 43*Subscript[k, 5]^4*Subscript[k, UnderBar[45]]^2 + 19*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^4 + 256*Subscript[k, 4]^3*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^4*(184*Subscript[k, 5]^2 + 43*Subscript[k, UnderBar[45]]^2) + 64*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^4 + 4*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, UnderBar[45]]^4) + Subscript[k, 4]^2*(184*Subscript[k, 5]^4 + 426*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 19*Subscript[k, UnderBar[45]]^4)) + 2*Subscript[k, 2]^2*(25914*Subscript[k, 3]^6 - 8*Subscript[k, 4]^6 - 64*Subscript[k, 4]^5*Subscript[k, 5] - 256*Subscript[k, 4]^3*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) - Subscript[k, 4]^4*(184*Subscript[k, 5]^2 + 43*Subscript[k, UnderBar[45]]^2) - 42*Subscript[k, 3]^4*(266*Subscript[k, 4]^2 + 968*Subscript[k, 4]*Subscript[k, 5] + 266*Subscript[k, 5]^2 + 145*Subscript[k, UnderBar[45]]^2) - 64*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^4 + 4*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, UnderBar[45]]^4) - Subscript[k, 5]^2*(8*Subscript[k, 5]^4 + 43*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 19*Subscript[k, UnderBar[45]]^4) - Subscript[k, 4]^2*(184*Subscript[k, 5]^4 + 426*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 19*Subscript[k, UnderBar[45]]^4) + 3*Subscript[k, 3]^2*(301*Subscript[k, 4]^4 + 1776*Subscript[k, 4]^3*Subscript[k, 5] + 301*Subscript[k, 5]^4 + 418*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 79*Subscript[k, UnderBar[45]]^4 + 1776*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(2950*Subscript[k, 5]^2 + 418*Subscript[k, UnderBar[45]]^2))) + 2*Subscript[k, 2]*Subscript[k, 3]*(7014*Subscript[k, 3]^6 - 15*Subscript[k, 4]^6 - 120*Subscript[k, 4]^5*Subscript[k, 5] - 5*Subscript[k, 4]^4*(69*Subscript[k, 5]^2 + 13*Subscript[k, UnderBar[45]]^2) - 42*Subscript[k, 3]^4*(107*Subscript[k, 4]^2 + 368*Subscript[k, 4]*Subscript[k, 5] + 107*Subscript[k, 5]^2 + 61*Subscript[k, UnderBar[45]]^2) - 96*Subscript[k, 4]^3*(5*Subscript[k, 5]^3 + 4*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2) - Subscript[k, 5]^2*(15*Subscript[k, 5]^4 + 65*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 32*Subscript[k, UnderBar[45]]^4) - Subscript[k, 4]^2*(345*Subscript[k, 5]^4 + 638*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 32*Subscript[k, UnderBar[45]]^4) - 24*Subscript[k, 4]*(5*Subscript[k, 5]^5 + 16*Subscript[k, 5]^3*Subscript[k, UnderBar[45]]^2 + 5*Subscript[k, 5]*Subscript[k, UnderBar[45]]^4) + Subscript[k, 3]^2*(623*Subscript[k, 4]^4 + 3672*Subscript[k, 4]^3*Subscript[k, 5] + 623*Subscript[k, 5]^4 + 935*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 164*Subscript[k, UnderBar[45]]^4 + 3672*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(6098*Subscript[k, 5]^2 + 935*Subscript[k, UnderBar[45]]^2))))) + Subscript[k, 1]^4*(2223*Subscript[k, 2]^11 + 23254*Subscript[k, 2]^10*Subscript[k, 3] + 110*Subscript[k, 2]^9*(973*Subscript[k, 3]^2 - 30*Subscript[k, 4]^2 - 88*Subscript[k, 4]*Subscript[k, 5] - 30*Subscript[k, 5]^2 - 19*Subscript[k, UnderBar[45]]^2) + 15*Subscript[k, 2]^8*Subscript[k, 3]*(19109*Subscript[k, 3]^2 - 2*(857*Subscript[k, 4]^2 + 2736*Subscript[k, 4]*Subscript[k, 5] + 857*Subscript[k, 5]^2 + 515*Subscript[k, UnderBar[45]]^2)) + 14*Subscript[k, 2]^6*Subscript[k, 3]*(41559*Subscript[k, 3]^4 + 542*Subscript[k, 4]^4 + 3120*Subscript[k, 4]^3*Subscript[k, 5] + 542*Subscript[k, 5]^4 + 902*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 152*Subscript[k, UnderBar[45]]^4 + 3120*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(5156*Subscript[k, 5]^2 + 902*Subscript[k, UnderBar[45]]^2) - 3*Subscript[k, 3]^2*(4071*Subscript[k, 4]^2 + 14120*Subscript[k, 4]*Subscript[k, 5] + 4071*Subscript[k, 5]^2 + 2306*Subscript[k, UnderBar[45]]^2)) + 6*Subscript[k, 2]^7*(82700*Subscript[k, 3]^4 + 235*Subscript[k, 4]^4 + 1328*Subscript[k, 4]^3*Subscript[k, 5] + 235*Subscript[k, 5]^4 + 442*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 69*Subscript[k, UnderBar[45]]^4 + 1328*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(2186*Subscript[k, 5]^2 + 442*Subscript[k, UnderBar[45]]^2) - 2*Subscript[k, 3]^2*(7305*Subscript[k, 4]^2 + 24608*Subscript[k, 4]*Subscript[k, 5] + 7305*Subscript[k, 5]^2 + 4229*Subscript[k, UnderBar[45]]^2)) + 7*Subscript[k, 2]^5*(67074*Subscript[k, 3]^6 - 23*Subscript[k, 4]^6 - 184*Subscript[k, 4]^5*Subscript[k, 5] - 736*Subscript[k, 4]^3*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) - Subscript[k, 4]^4*(529*Subscript[k, 5]^2 + 128*Subscript[k, UnderBar[45]]^2) - 42*Subscript[k, 3]^4*(711*Subscript[k, 4]^2 + 2488*Subscript[k, 4]*Subscript[k, 5] + 711*Subscript[k, 5]^2 + 400*Subscript[k, UnderBar[45]]^2) - 184*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^4 + 4*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, UnderBar[45]]^4) - Subscript[k, 5]^2*(23*Subscript[k, 5]^4 + 128*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 59*Subscript[k, UnderBar[45]]^4) - Subscript[k, 4]^2*(529*Subscript[k, 5]^4 + 1216*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 59*Subscript[k, UnderBar[45]]^4) + Subscript[k, 3]^2*(2513*Subscript[k, 4]^4 + 14688*Subscript[k, 4]^3*Subscript[k, 5] + 2513*Subscript[k, 5]^4 + 3824*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 677*Subscript[k, UnderBar[45]]^4 + 14688*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(24350*Subscript[k, 5]^2 + 3824*Subscript[k, UnderBar[45]]^2))) + Subscript[k, 3]^3*(89*Subscript[k, 3]^8 - 2*Subscript[k, 3]^6*(87*Subscript[k, 4]^2 + 256*Subscript[k, 4]*Subscript[k, 5] + 87*Subscript[k, 5]^2 + 55*Subscript[k, UnderBar[45]]^2) + Subscript[k, 3]^4*(101*Subscript[k, 4]^4 + 576*Subscript[k, 4]^3*Subscript[k, 5] + 101*Subscript[k, 5]^4 + 188*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 29*Subscript[k, UnderBar[45]]^4 + 576*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 4]^2*(475*Subscript[k, 5]^2 + 94*Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^2*Subscript[k, UnderBar[45]]^2*(8*Subscript[k, 4]^4 + 48*Subscript[k, 4]^3*Subscript[k, 5] + 8*Subscript[k, 5]^4 + 9*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(80*Subscript[k, 5]^2 + 9*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(48*Subscript[k, 5]^3 + 46*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) - 2*Subscript[k, 3]^2*(8*Subscript[k, 4]^6 + 64*Subscript[k, 4]^5*Subscript[k, 5] + 8*Subscript[k, 5]^6 + 43*Subscript[k, 5]^4*Subscript[k, UnderBar[45]]^2 + 19*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^4 + 256*Subscript[k, 4]^3*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^4*(184*Subscript[k, 5]^2 + 43*Subscript[k, UnderBar[45]]^2) + 64*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^4 + 4*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, UnderBar[45]]^4) + Subscript[k, 4]^2*(184*Subscript[k, 5]^4 + 426*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 19*Subscript[k, UnderBar[45]]^4))) + 10*Subscript[k, 2]^4*Subscript[k, 3]*(25878*Subscript[k, 3]^6 - 84*Subscript[k, 3]^4*(196*Subscript[k, 4]^2 + 680*Subscript[k, 4]*Subscript[k, 5] + 196*Subscript[k, 5]^2 + 111*Subscript[k, UnderBar[45]]^2) + Subscript[k, 3]^2*(2261*Subscript[k, 4]^4 + 13344*Subscript[k, 4]^3*Subscript[k, 5] + 2261*Subscript[k, 5]^4 + 3320*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 593*Subscript[k, UnderBar[45]]^4 + 13344*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(22166*Subscript[k, 5]^2 + 3320*Subscript[k, UnderBar[45]]^2)) - 2*(27*Subscript[k, 4]^6 + 216*Subscript[k, 4]^5*Subscript[k, 5] + 27*Subscript[k, 5]^6 + 113*Subscript[k, 5]^4*Subscript[k, UnderBar[45]]^2 + 56*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^4 + Subscript[k, 4]^4*(621*Subscript[k, 5]^2 + 113*Subscript[k, UnderBar[45]]^2) + 96*Subscript[k, 4]^3*(9*Subscript[k, 5]^3 + 7*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(621*Subscript[k, 5]^4 + 1118*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 56*Subscript[k, UnderBar[45]]^4) + 24*Subscript[k, 4]*(9*Subscript[k, 5]^5 + 28*Subscript[k, 5]^3*Subscript[k, UnderBar[45]]^2 + 9*Subscript[k, 5]*Subscript[k, UnderBar[45]]^4))) + 5*Subscript[k, 2]^3*(18837*Subscript[k, 3]^8 - 84*Subscript[k, 3]^6*(196*Subscript[k, 4]^2 + 664*Subscript[k, 4]*Subscript[k, 5] + 196*Subscript[k, 5]^2 + 113*Subscript[k, UnderBar[45]]^2) + 3*Subscript[k, 3]^4*(1141*Subscript[k, 4]^4 + 6752*Subscript[k, 4]^3*Subscript[k, 5] + 1141*Subscript[k, 5]^4 + 1712*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 297*Subscript[k, UnderBar[45]]^4 + 6752*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 4]^2*(5611*Subscript[k, 5]^2 + 856*Subscript[k, UnderBar[45]]^2)) + (Subscript[k, 4] + Subscript[k, 5])^2*Subscript[k, UnderBar[45]]^2*(14*Subscript[k, 4]^4 + 84*Subscript[k, 4]^3*Subscript[k, 5] + 14*Subscript[k, 5]^4 + 19*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(140*Subscript[k, 5]^2 + 19*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(84*Subscript[k, 5]^3 + 74*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) - 2*Subscript[k, 3]^2*(74*Subscript[k, 4]^6 + 592*Subscript[k, 4]^5*Subscript[k, 5] + 74*Subscript[k, 5]^6 + 257*Subscript[k, 5]^4*Subscript[k, UnderBar[45]]^2 + 131*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^4 + Subscript[k, 4]^4*(1702*Subscript[k, 5]^2 + 257*Subscript[k, UnderBar[45]]^2) + 64*Subscript[k, 4]^3*(37*Subscript[k, 5]^3 + 25*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(1702*Subscript[k, 5]^4 + 2686*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 131*Subscript[k, UnderBar[45]]^4) + 16*Subscript[k, 4]*(37*Subscript[k, 5]^5 + 100*Subscript[k, 5]^3*Subscript[k, UnderBar[45]]^2 + 37*Subscript[k, 5]*Subscript[k, UnderBar[45]]^4))) + 2*Subscript[k, 2]*(1214*Subscript[k, 3]^10 - 2*(Subscript[k, 4] + Subscript[k, 5])^4*(Subscript[k, 4]^2 + 4*Subscript[k, 4]*Subscript[k, 5] + Subscript[k, 5]^2)*Subscript[k, UnderBar[45]]^4 - 3*Subscript[k, 3]^8*(617*Subscript[k, 4]^2 + 1920*Subscript[k, 4]*Subscript[k, 5] + 617*Subscript[k, 5]^2 + 377*Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 3]^6*(392*Subscript[k, 4]^4 + 2280*Subscript[k, 4]^3*Subscript[k, 5] + 392*Subscript[k, 5]^4 + 677*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 107*Subscript[k, UnderBar[45]]^4 + 2280*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(3776*Subscript[k, 5]^2 + 677*Subscript[k, UnderBar[45]]^2)) + 2*Subscript[k, 3]^2*(Subscript[k, 4] + Subscript[k, 5])^2*Subscript[k, UnderBar[45]]^2*(8*Subscript[k, 4]^4 + 48*Subscript[k, 4]^3*Subscript[k, 5] + 8*Subscript[k, 5]^4 + 9*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, 4]^2*(80*Subscript[k, 5]^2 + 9*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]*(48*Subscript[k, 5]^3 + 46*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2)) - Subscript[k, 3]^4*(83*Subscript[k, 4]^6 + 664*Subscript[k, 4]^5*Subscript[k, 5] + 83*Subscript[k, 5]^6 + 367*Subscript[k, 5]^4*Subscript[k, UnderBar[45]]^2 + 166*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^4 + Subscript[k, 4]^4*(1909*Subscript[k, 5]^2 + 367*Subscript[k, UnderBar[45]]^2) + 32*Subscript[k, 4]^3*(83*Subscript[k, 5]^3 + 71*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(1909*Subscript[k, 5]^4 + 3810*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 166*Subscript[k, UnderBar[45]]^4) + 8*Subscript[k, 4]*(83*Subscript[k, 5]^5 + 284*Subscript[k, 5]^3*Subscript[k, UnderBar[45]]^2 + 83*Subscript[k, 5]*Subscript[k, UnderBar[45]]^4))) + Subscript[k, 2]^2*Subscript[k, 3]*(21000*Subscript[k, 3]^8 + 22*(Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^2 + 4*Subscript[k, 4]*Subscript[k, 5] + Subscript[k, 5]^2)*Subscript[k, UnderBar[45]]^2*(3*(Subscript[k, 4] + Subscript[k, 5])^2 + 4*Subscript[k, UnderBar[45]]^2) - 6*Subscript[k, 3]^6*(4085*Subscript[k, 4]^2 + 13336*Subscript[k, 4]*Subscript[k, 5] + 4085*Subscript[k, 5]^2 + 2418*Subscript[k, UnderBar[45]]^2) + Subscript[k, 3]^4*(7385*Subscript[k, 4]^4 + 43488*Subscript[k, 4]^3*Subscript[k, 5] + 7385*Subscript[k, 5]^4 + 11792*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 1949*Subscript[k, UnderBar[45]]^4 + 43488*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + 2*Subscript[k, 4]^2*(36103*Subscript[k, 5]^2 + 5896*Subscript[k, UnderBar[45]]^2)) - Subscript[k, 3]^2*(511*Subscript[k, 4]^6 + 4088*Subscript[k, 4]^5*Subscript[k, 5] + 511*Subscript[k, 5]^6 + 1854*Subscript[k, 5]^4*Subscript[k, UnderBar[45]]^2 + 897*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^4 + Subscript[k, 4]^4*(11753*Subscript[k, 5]^2 + 1854*Subscript[k, UnderBar[45]]^2) + 32*Subscript[k, 4]^3*(511*Subscript[k, 5]^3 + 367*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2) + 23*Subscript[k, 4]^2*(511*Subscript[k, 5]^4 + 860*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 39*Subscript[k, UnderBar[45]]^4) + 8*Subscript[k, 4]*(511*Subscript[k, 5]^5 + 1468*Subscript[k, 5]^3*Subscript[k, UnderBar[45]]^2 + 511*Subscript[k, 5]*Subscript[k, UnderBar[45]]^4))) - (Subscript[k, 2] + Subscript[k, 3])*Subscript[k, UnderBar[12]]^2*(880*Subscript[k, 2]^8 + 7730*Subscript[k, 2]^7*Subscript[k, 3] + 880*Subscript[k, 3]^8 + 2*(Subscript[k, 4] + Subscript[k, 5])^2*(Subscript[k, 4]^2 + 4*Subscript[k, 4]*Subscript[k, 5] + Subscript[k, 5]^2)*Subscript[k, UnderBar[45]]^2*(3*(Subscript[k, 4] + Subscript[k, 5])^2 + 4*Subscript[k, UnderBar[45]]^2) - 6*Subscript[k, 3]^6*(179*Subscript[k, 4]^2 + 552*Subscript[k, 4]*Subscript[k, 5] + 179*Subscript[k, 5]^2 + 110*Subscript[k, UnderBar[45]]^2) + 7*Subscript[k, 3]^4*(49*Subscript[k, 4]^4 + 288*Subscript[k, 4]^3*Subscript[k, 5] + 49*Subscript[k, 5]^4 + 88*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 13*Subscript[k, UnderBar[45]]^4 + 288*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(478*Subscript[k, 5]^2 + 88*Subscript[k, UnderBar[45]]^2)) + 2*Subscript[k, 2]^6*(14390*Subscript[k, 3]^2 - 3*(179*Subscript[k, 4]^2 + 552*Subscript[k, 4]*Subscript[k, 5] + 179*Subscript[k, 5]^2 + 110*Subscript[k, UnderBar[45]]^2)) + 2*Subscript[k, 2]^5*Subscript[k, 3]*(29815*Subscript[k, 3]^2 - 3*(1067*Subscript[k, 4]^2 + 3704*Subscript[k, 4]*Subscript[k, 5] + 1067*Subscript[k, 5]^2 + 604*Subscript[k, UnderBar[45]]^2)) - 5*Subscript[k, 3]^2*(5*Subscript[k, 4]^6 + 40*Subscript[k, 4]^5*Subscript[k, 5] + 5*Subscript[k, 5]^6 + 26*Subscript[k, 5]^4*Subscript[k, UnderBar[45]]^2 + 11*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^4 + 160*Subscript[k, 4]^3*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^4*(115*Subscript[k, 5]^2 + 26*Subscript[k, UnderBar[45]]^2) + 40*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^4 + 4*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, UnderBar[45]]^4) + Subscript[k, 4]^2*(115*Subscript[k, 5]^4 + 268*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 11*Subscript[k, UnderBar[45]]^4)) + Subscript[k, 2]^4*(75400*Subscript[k, 3]^4 - 6*Subscript[k, 3]^2*(2657*Subscript[k, 4]^2 + 9848*Subscript[k, 4]*Subscript[k, 5] + 2657*Subscript[k, 5]^2 + 1426*Subscript[k, UnderBar[45]]^2) + 7*(49*Subscript[k, 4]^4 + 288*Subscript[k, 4]^3*Subscript[k, 5] + 49*Subscript[k, 5]^4 + 88*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 13*Subscript[k, UnderBar[45]]^4 + 288*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(478*Subscript[k, 5]^2 + 88*Subscript[k, UnderBar[45]]^2))) + Subscript[k, 2]^3*Subscript[k, 3]*(59630*Subscript[k, 3]^4 - 12*Subscript[k, 3]^2*(1769*Subscript[k, 4]^2 + 6696*Subscript[k, 4]*Subscript[k, 5] + 1769*Subscript[k, 5]^2 + 932*Subscript[k, UnderBar[45]]^2) + 3*(399*Subscript[k, 4]^4 + 2368*Subscript[k, 4]^3*Subscript[k, 5] + 399*Subscript[k, 5]^4 + 548*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 103*Subscript[k, UnderBar[45]]^4 + 2368*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(3938*Subscript[k, 5]^2 + 548*Subscript[k, UnderBar[45]]^2))) + Subscript[k, 2]*Subscript[k, 3]*(7730*Subscript[k, 3]^6 - 41*Subscript[k, 4]^6 - 328*Subscript[k, 4]^5*Subscript[k, 5] - Subscript[k, 4]^4*(943*Subscript[k, 5]^2 + 84*Subscript[k, UnderBar[45]]^2) - 6*Subscript[k, 3]^4*(1067*Subscript[k, 4]^2 + 3704*Subscript[k, 4]*Subscript[k, 5] + 1067*Subscript[k, 5]^2 + 604*Subscript[k, UnderBar[45]]^2) - 32*Subscript[k, 4]^3*(41*Subscript[k, 5]^3 + 17*Subscript[k, 5]*Subscript[k, UnderBar[45]]^2) - Subscript[k, 5]^2*(41*Subscript[k, 5]^4 + 84*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 57*Subscript[k, UnderBar[45]]^4) - Subscript[k, 4]^2*(943*Subscript[k, 5]^4 + 920*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 57*Subscript[k, UnderBar[45]]^4) - 8*Subscript[k, 4]*(41*Subscript[k, 5]^5 + 68*Subscript[k, 5]^3*Subscript[k, UnderBar[45]]^2 + 41*Subscript[k, 5]*Subscript[k, UnderBar[45]]^4) + 3*Subscript[k, 3]^2*(399*Subscript[k, 4]^4 + 2368*Subscript[k, 4]^3*Subscript[k, 5] + 399*Subscript[k, 5]^4 + 548*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 103*Subscript[k, UnderBar[45]]^4 + 2368*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(3938*Subscript[k, 5]^2 + 548*Subscript[k, UnderBar[45]]^2))) + Subscript[k, 2]^2*(28780*Subscript[k, 3]^6 - 6*Subscript[k, 3]^4*(2657*Subscript[k, 4]^2 + 9848*Subscript[k, 4]*Subscript[k, 5] + 2657*Subscript[k, 5]^2 + 1426*Subscript[k, UnderBar[45]]^2) + 4*Subscript[k, 3]^2*(427*Subscript[k, 4]^4 + 2544*Subscript[k, 4]^3*Subscript[k, 5] + 427*Subscript[k, 5]^4 + 514*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 109*Subscript[k, UnderBar[45]]^4 + 2544*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^2*(4234*Subscript[k, 5]^2 + 514*Subscript[k, UnderBar[45]]^2)) - 5*(5*Subscript[k, 4]^6 + 40*Subscript[k, 4]^5*Subscript[k, 5] + 5*Subscript[k, 5]^6 + 26*Subscript[k, 5]^4*Subscript[k, UnderBar[45]]^2 + 11*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^4 + 160*Subscript[k, 4]^3*Subscript[k, 5]*(Subscript[k, 5]^2 + Subscript[k, UnderBar[45]]^2) + Subscript[k, 4]^4*(115*Subscript[k, 5]^2 + 26*Subscript[k, UnderBar[45]]^2) + 40*Subscript[k, 4]*Subscript[k, 5]*(Subscript[k, 5]^4 + 4*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + Subscript[k, UnderBar[45]]^4) + Subscript[k, 4]^2*(115*Subscript[k, 5]^4 + 268*Subscript[k, 5]^2*Subscript[k, UnderBar[45]]^2 + 11*Subscript[k, UnderBar[45]]^4))))))/((Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4] - Subscript[k, 5])^4*(Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4] + Subscript[k, 5])^4*(Subscript[k, 1] + Subscript[k, 2] - Subscript[k, UnderBar[12]])^2*((Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3])^2 - Subscript[k, UnderBar[45]]^2)^3))/(Subscript[k, 1] + Subscript[k, 2] + Subscript[k, UnderBar[12]])^2;
 
Attributes[Subscript] = {NHoldRest}

